Language Models Agree With Each Other, Not With Readers

Claims that language models homogenise are usually measured against human judgements collected for the study, which makes the human side an artifact of the design: a crowdworker given the model's instruction is running the model's prompt. We measure convergence against a human reference nobody built for the purpose -- 2,523 reader mark sets across 120 web documents, produced by people highlighting for their own reasons on a platform where the overlay of others' marks is off by default. Agreement is the overlap between two size-matched sentence sets minus the overlap expected when each is resampled within its own depth-and-length bands. The null's calibration is demonstrated, not asserted: every pair involving a random baseline lands within 0.006 of zero. On the median document each party names 14 sentences of 70; two readers share 4.1 and two models 8.7. Across 18 model arms spanning 11 vendors, 3 countries and both weight regimes, the median of 153 model pairs is +0.093 against a human yardstick of +0.040, and 99 sit entirely above the human interval. Two frontier models from rival labs reach +0.203, twice what GPT-4o agrees with itself on a second call. The effect is not determinism, prompt wording, procedure, vendor or routing, and it is graded: the smallest models agree at the human level. No model agrees with readers detectably more than a reader does, and at equal depth and length no surface feature separates their choices. The multiples are procedure-dependent and the ordering is not: models are cut to their sharpest set while a reader's is a random draw from what they marked, and blunting the models alike halves the gap without closing it. Tested out of sample on four models released after this analysis, against predictions fixed beforehand, none clears the human interval. A population simulated from several models is not several populations.

==> anc/HARNESS-DEFECTS.md <==
# Harness defects found before the purpose study was run

Four independent hostile reviews of the proposed purpose study were run on 2026-07-31 before any
model was called. They found defects in the **existing** harness that are not specific to the new
study — three of them would silently manufacture or destroy its result, and one puts Paper VII's
regeneration path at risk. Every claim below was re-verified directly against the code or data;
nothing here is taken on a reviewer's word.

Ordered by what they cost if left alone.

---

## D1 — A short ranking is accepted as full coverage, and the one purpose arm we already have does it 17.5% of the time

`panel.py:205-222` `parse_ranking()` returns the longest in-range JSON array. `run_arm` (`:259`)
rejects only a falsy result, so **a one-element ranking is parsed, cached, and counted as a covered
document.** `panel-agreement.py:136` then takes `set(r[:budget])` without checking the length, and
`typicality.excess` divides observed overlap by `budget` — *not* by the size of the selection:

```python
excess(a, b, qa, qb, budget) = (len(a & b) - sum(qa * qb)) / budget
```

So a model that returns 6 sentences where the budget is 60 has its excess driven mechanically
toward zero, and nothing prints.

**Measured, on the two gpt-5.4 arms already cached at `k = round(0.2n)` over all 120 documents:**

| arm | cached | returned fewer than the budget |
| --- | ---: | ---: |
| compression purpose (`llm-ranking-cache.json`) | 120/120 | **0 — 0.0%** |
| reader purpose (`published-prompt-cache.json`) | 120/120 | **21 — 17.5%** |

This is the whole study's predicted result, available for free from a parsing defect. A
purpose-conditioned model is *invited* to return only the sentences it thinks qualify — "give me
the actionable advice" has an honest answer of length 6 — so the rate would be higher, not lower,
across a panel of purposes.

This is `AUDIT.md` A6 verbatim (*"`parseIndices` … never checks `picks.length === K`"*), never
fixed, only relocated into a second file.

**Fix before any call.** Treat `len(r) < max(1, round(0.2 * n))` as a distinct recorded outcome
(`"short ranking"`), print it beside `unparseable output`, exclude it from coverage, and carry a
`shortRankings` count in the coverage file. Separately: `panel.py:259` returns on unparseable
output with **no retry** — the retry loop at `:254` only covers exceptions — so a purpose arm's
parse failures are one-shot.

---

## D2 — The system prompt is not in the cache key, and it contradicts every non-default purpose

`panel.py:95` pins one module-level constant used for every provider call:

```python
SYSTEM = ("You compress documents by selecting the most important sentences. "
          "Output only what is asked for.")
```

`panel.py:235` keys the cache on `f"{model}|{variant}|{sha1(sentences)}"` — **`SYSTEM` is absent.**

Two consequences. First, a purpose arm run under this constant would be told to compress by
importance in the system message and to do something else in the user message; the system prompt
wins often enough that the manipulation would be half-applied. `05-diversity-sources/arms.ts:77`
already set the precedent — `personaSystem(p)` *replaces* the base system string rather than
appending to it.

Second and worse: editing `SYSTEM` leaves every one of the ~3,400 cached rankings valid-looking but
stale. `run_arm` (`:245`) fetches only documents *not* already cached, so a later `--run all` — which
`panel.py:26` advertises — would **top up existing arms under a new system prompt**: D11 is missing
40 documents, D12 21, D2 11, D7 9, P3 4, D1 3, R1 2. The result would be published arms whose 120
documents were generated under two different system prompts, with nothing printed.

**Fix.** Make the system string per-variant, include `sha1(system)[:8]` in the cache key, never edit
the `orig` string, and never run `--run all` again (it would also re-attempt A3 and D6, which are
0/120 with HTTP 404 ×120 each — 240 wasted calls).

---

## D3 — The null's Monte-Carlo seed is a positional index, so inserting an arm re-seeds every arm after it

`panel-agreement.py:144`:

```python
qs = {k: tp.qvec_mc(v, bnd, n, cv.SEED + di * 1000 + 500 + j)
      for j, (k, v) in enumerate(sets.items())}
```

`j` is the enumeration position of the arm in `sets`, which inherits insertion order from `ranks`
(`A1`, `A2`, then `PANEL` order). Inserting a new arm anywhere but the end of `PANEL` therefore
changes the null draw for every arm after it. The effect is small — a reviewer measured the A1/A2
pair shift from +0.1658 to +0.1656 under a +2 index shift — but the paper quotes three decimals, so
it is a coin flip on the last published digit of every number, with no diagnostic.

**Fix.** Seed on a stable key derived from the arm id, not on `j`. Until then, append strictly at
the end.

---

## D4 — The purpose study can mutate the artifacts Paper VII regenerates from

`publish7/make-numbers.py:34` resolves each artifact by trying, in order:

```python
for cand in (os.path.join(R, p),                                  # the LIVE repository file
             os.path.join(HERE, "anc", os.path.basename(p)),      # the arXiv package
             os.path.join(HERE, os.path.basename(p))):
```

The repository path wins, and **`publish7/anc/` does not exist in the repository** — it exists only
inside the arXiv package you may be reading this in, which `make-arxiv.sh` assembles at build time.
So in the repository there is no fallback at all: `make-numbers.py` reads live analysis output
exclusively.

Meanwhile `panel-agreement.py:284` overwrites `panel-agreement.json` in place with no versioning,
and `panel.py:340-345` *merges* into `panel-coverage.json` rather than replacing it, so new arms
would be added permanently and would appear in `RESULTS-PAPER7.md` §3 via `make-results.py`.

**What was safe when this was written:** `publish7/arxiv-submission.tar.gz` was frozen on disk
(195 KB, 2026-07-30). It was rebuilt for the pre-announcement replacement of 2026-07-31, which is
the version this file ships in, so that argument no longer applies to it. **What is at risk:** every future regeneration — a v2, the
camera-ready, or anyone running the reproduction path.

**Fix.** Freeze Paper VII's inputs (`panel-agreement.json`, `panel-coverage.json`, `degeneracy.json`,
`convergence-character.json`, `generation-trend.json`, `dev4-out-of-sample.json`,
`RESULTS-PAPER7.md`) into `publish7/anc/` and let `make-numbers.py` read those. Then give the
purpose study its **own directory, own cache, own output path** — importing `panel.py`'s `call` and
`parse_ranking` rather than extending `PANEL`. That removes D3 and D4 together and re-pays for
nothing, because the cache is content-keyed.

---

## D5 — Two smaller live cases of the same class

- `panel.py:284` — `ex.map` re-raises inside the result loop, which skips `save_cache` at `:291` and
  **discards every paid-for call in that arm**.
- `09-prompt-vs-corpus/discriminate.py:137` selects its corpus with `sorted(glob("corpus-*.json"))[-1]`,
  and a second corpus already sits in that directory. Any script copying that idiom silently switches
  corpora when the next export lands. Pin corpora by name, as `panel.py:42` does.

---

## Corpus and estimator, confirmed stable

`06-compression-fidelity/data/corpus-2026-07-29T18-10-48-555Z.json` — 120 documents, sentence
counts 18–300 (median 92.5), so `round(0.2n)` ranges 4–60. Cache keys are content-derived
(`sha1("\n".join(sentences))`), so the cache is stable against a rename but not against a re-export.
Reader marks load from `10-v2-augment/augment.json` (120/120 carry `readerMarks`) via
`11-reader-equivalence/curve.py`. **The analysis n is 90, not 120** — documents need ≥2 size-matched
readers and ≥4 model arms — so any power calculation is on 90.


==> anc/PILOT-PREREG.md <==
# Pre-registration — the free pilot, and the stop rule for the purpose panel

**Written 2026-07-31, before the pilot was run.** The pilot costs nothing: it reads two rankings
that are already on disk. That is exactly why it needs a pre-registration. A free analysis whose
reading rule is chosen after the number appears is worth less than no analysis, and this programme
has accepted a null twice (`CURRENT-STATE.md`, `AUDIT-ROUND6.md` R6-2) by doing precisely that.

---

## 1. The question, and why it is worth asking at all

Paper VII reports, on 90 documents of real reader highlights, excess agreement over a
depth-and-length-matched null:

| | |
| --- | ---: |
| two different human readers | **+0.040** [+0.029, +0.052] |
| gpt-5.4 ↔ claude-opus-5 | **+0.203** [+0.179, +0.224] |
| gpt-5.4 ↔ a fresh call of itself | +0.272 [+0.243, +0.297] |

The proposed study asks whether that 5× gap is a fact about machines or an artifact of the
comparison. Every model was handed one identical, explicit, well-specified task — *keep the most
important sentences*. Readers were handed nothing. Two agents given the same goal converge; the gap
may measure task specification rather than humanity.

Paper VII already concedes exactly this and says it cannot be closed
(`publish7/paper.tex`, Limitations): *"The paraphrase controls bound the contribution of specific
wording; nothing bounds the contribution of having an instruction, because there is no way to hand
a reader the prompt."* The study would bound a third thing sitting between the two — a shared
**goal**, as opposed to shared wording (bounded: 91% retention) or having any instruction at all
(unboundable). That is the honest novelty claim and it is narrow.

## 2. The priors, stated before the pilot, including the ones that hurt

A pre-registration that omits the evidence already against its hypothesis is worthless. Four items
from our own record and the literature, all pointing the same way:

- **`09-prompt-vs-corpus/matched-prompt.json`.** A reader-purpose prompt was already run on this
  corpus. Under the primary matched estimator its alignment with human marks is **+0.074**
  [+0.027, +0.120] against the compression prompt's **+0.158** [+0.106, +0.211], on 105 documents.
  Asking a model for what a reader would highlight made it agree with readers **less**, not more,
  and moved the mean kept depth 9.3 points down the document (0.414 → 0.507).
- **`05-diversity-sources/RESULTS.md`.** Twenty-five reading personas — seven of which are near
  paraphrases of the purposes this study proposes — were already run. Mean pairwise Jaccard
  distance: personas **0.459**, real readers **0.894**. Purpose conditioning reaches roughly half
  of human divergence and stops. The same file records the confound: personas *lower* each
  member's individual score (0.273 vs 0.291), i.e. purpose conditioning partly degrades rather
  than reorients.
- **`PREREG-PANEL.md` H-C4 already tested the wording version and it failed to fire.** The
  paraphrase swaps the criterion (importance → deletion loss) and retains **91%** of
  self-agreement. Reaching +0.040 from +0.203 needs an 80% collapse.
- **Gilardi, Alizadeh & Kubli, PNAS 2023** measured the instructed version of this comparison:
  intercoder agreement 56% (crowd workers) / 79% (trained annotators) / 91–97% (ChatGPT) on
  *identical codebooks*. With the instruction asymmetry removed, models were still far more
  self-similar than humans. **Hu & Collier, ACL 2024** find persona variables explain <10% of
  variance in human annotation and help least where disagreement is largest.

**The prior is against the hypothesis.** It is registered here so that a negative result cannot
later be presented as a surprise, and a positive one cannot be presented without confronting these.

## 3. The pilot

`09-prompt-vs-corpus/published-prompt-cache.json` holds gpt-5.4 selections on this exact corpus
under a genuinely different reading purpose, verbatim:

> *"You select the sentences a reader would most likely highlight or underline while reading.
> Readers highlight memorable, surprising, quotable, or personally striking passages — not merely
> topic sentences or definitions."*

It is cached for **120/120 documents at `k = round(0.2n)`** — Paper VII's own budget. So the
same-model / different-purpose cell can be computed today for **$0**.

Measured, on the documents that survive Paper VII's own filters:

1. `excess(compression-purpose, reader-purpose)` for gpt-5.4 — **the pilot statistic**.
2. Each arm's excess agreement with readers, and the human–human yardstick, recomputed on the
   same document subset. Nothing is quoted from the paper; every comparator is recomputed here.
3. Two calibration arms that must land at zero: `random` against each purpose arm. If they do not,
   the null is not calibrated for these depth profiles and **the pilot is void** — its number is
   not to be read at all. The reader-purpose arm sits 9.3 depth points from the incumbent, which
   is exactly the regime where this programme's controls have failed before (`AUDIT-ROUND5.md`
   R5-18: a control that fired on 36.5% of zero-effect nulls).

**Mandatory exclusion, fixed now.** 21 of 120 documents (**17.5%**) in the reader-purpose cache
returned *fewer* sentences than `round(0.2n)`, against **0 of 120** for the compression arm.
`typicality.excess` divides observed overlap by `budget`, not by `len(selection)`, so a short
selection is mechanically driven toward zero excess. Those documents are **excluded from the pilot
statistic and reported separately with their count.** Not excluding them would produce the
hypothesis's predicted result out of a parsing defect. This is registered before the number exists.

## 4. The stop rule, and the direction it does not run in

The two cached arms differ in **three** ways at once: the reading purpose, the system prompt, and
the output protocol (rank-everything-then-cut versus select-at-most-k). All three push agreement
**down**. The measured value is therefore a **lower bound** on what a purpose-only manipulation
would give.

That asymmetry decides what the pilot can conclude:

- **Pilot ≥ +0.15 → DO NOT SPEND.** A clean purpose-only change would retain at least this much,
  so purpose cannot deliver the 80% collapse the hypothesis needs. The panel is not run; the
  finding is written into Paper VII's limitations as a measured bound and costs nothing further.
- **Pilot < +0.15 → NOT a green light.** A low value is equally consistent with format mismatch
  and with degradation, both of which are known to be present. It licenses only the *next*
  diagnostic, never the panel.

**The pilot can say stop. It can never say go.** Any reading of a low number as support for the
hypothesis is forbidden by this document.

## 5. What must be true before any money is spent, if it ever is

Registered now so it cannot be negotiated later:

1. **The mismatched-purpose placebo**, one model, ~$9: rank document *d* under the purpose the
   model stated for a *different* document. If that agrees with the honest ranking at roughly
   self-agreement (+0.272), the purpose channel is decorative and the whole programme is dead for
   $9. This runs before any panel.
2. **Per-arm degeneracy diagnostics** (`degeneracy.py`: identity-ranking rate, index correlation)
   and excess against `lead` / `centrality`. A purpose whose selection is explained by a surface
   rule is disqualified as a "perspective" before its cross-purpose number is read.
3. **One pre-registered statistic and a real equivalence test.** The median of the cross-model /
   cross-purpose pairs, with a TOST margin — "the 90% interval lies entirely within [0, +0.052]".
   Overlapping bootstrap intervals are not an equivalence test, and 128 pair estimates against a
   0.023-wide band will put several inside it by chance.
4. **The R23 procedure-symmetric variant reported alongside.** Audit R23 already showed the paired
   gap falls from +0.163 to +0.082 when models are put through the readers' truncation procedure.
   Part of the distance this study would attribute to purpose is already known to be procedure.
5. **The harness defects in `HARNESS-DEFECTS.md` fixed first.** Three of them would silently
   manufacture or destroy this study's result, and one of them can mutate the artifacts Paper VII
   regenerates from.
6. **The purpose list may not be a list of adjectives I wrote.** If it cannot be grounded in
   something outside my own vocabulary, the design is under-determined and is not run.

## 6. What this study cannot answer, in any version

No model arm is ever the human condition. Readers received no instruction *and* differed in person,
prior knowledge, why they opened the page, how much they marked, and the fact that they marked
spans rather than sentences. Purpose is one of at least five confounded differences. The most this
can ever license is a decomposition of the **machine** side:

> *"Of the +0.203 agreement between two models, X survives giving them different reading goals."*

It cannot license *"the human/model gap is an artifact"*, and that sentence is pre-emptively
forbidden here.

## 7. AMENDMENT A-1 — the null is not calibrated for concentrated arms, and this is why the panel dies

**Added 2026-07-31 after the hostile reviews and before `pilot.py` was run.** A reviewer claimed the
depth-and-length-matched null reads positive for two selectors that share only a depth region. I
reproduced it from scratch against the repo's own `tp.bands` / `tp.qvec_mc` / `tp.excess` /
`pc.boot`, on all 120 documents, with two **independent** uniform draws confined to the same window:

| both arms drawn from | tol 0.05 | **tol 0.10 (primary)** | tol 0.20 |
| --- | ---: | ---: | ---: |
| whole document | −0.001 | **−0.003** | +0.007 |
| front 30% | +0.011 | **+0.049** [+0.037, +0.061] | +0.155 |
| centre 30% | +0.026 | **+0.104** [+0.088, +0.121] | +0.274 |
| back 30% | +0.013 | **+0.056** [+0.045, +0.067] | +0.155 |

`bands` matches each element to others of similar depth and length *individually*; nothing
constrains the resampled **set's** depth distribution. When an arm is more concentrated than the
band is wide, the resample spreads it out, expected overlap is understated, and excess goes
positive on zero shared information. This is `AUDIT-ROUND5` R8 one level up: R8 fixed the *size* of
the resampled set, and nobody fixed its *depth spread*.

**Two consequences, and they point in opposite directions.**

- **The purpose panel is dead in its proposed form.** It deliberately manufactures concentrated
  arms — "the main argument" selects early, "weak points" selects late. Two such arms sharing
  nothing read **+0.049**, which is inside the pre-registered success band [+0.029, +0.052]. The
  panel would have bought, for ~$100, a number indistinguishable from the null's own bias. No
  purpose panel is run until the estimator is self-calibrating (`E − Ê₀`, where `Ê₀` is the mean
  excess over independent re-draws of both sets from their own depth-and-length profile) and the
  table above returns |est| < 0.005 in every cell.
- **The published numbers and this pilot are not affected**, and the reason is measurable. Mean
  depth sd of the keep sets: compression arm **0.265**, reader-purpose arm **0.273**, a uniform
  draw **0.285**, a front-30% draw **0.087**. Both real arms are as spread out as a uniform draw,
  which is the regime where the null reads −0.003. Paper VII's +0.203 is computed between two
  diffuse arms and stands.

**Gate added to `pilot.py` before it was run, on top of the calibration arms already registered in
§3:** the mean depth sd of each arm must exceed **0.20**. Below that the arm is in the regime the
table above shows to be broken, and the pilot prints VOID rather than a number.

## 8. The better experiment, which is also free and is on the human side

The claim under test is *"readers disagree because their purposes differ."* That is a claim about
**readers**, and Glasp is the only place it can be tested on real ones: highlights carry a colour
and an optional note, which is the only extant record of why a reader marked what they marked.

Do two readers who used the same colour, or whose notes cluster together, agree more than +0.040?

If reader purpose explains reader disagreement, it shows up there, in human data, with no model
calls and no adjectives written by me. If it does not, no model experiment can revive the
hypothesis. **This is registered as the preferred next step over the model panel**, and its
feasibility (whether note/colour coverage on this corpus is sufficient, under the programme's
standing rule that no uid, URL, verbatim highlight text or per-reader timestamp leaves the
analysis) is the open question.

## 9. AMENDMENT A-2 (2026-07-31, after the pilot, and post-hoc)

Two corrections to this document, made after a hostile audit of the paper that cites it. A
pre-registration that quietly edits its own text is worthless, so both are recorded here rather
than applied above.

- **§2's reading of Gilardi et al. is wrong.** It says the instruction asymmetry is *removed* in
  their design. It is not. Their model figure is one model's consistency across two runs of the
  same prompt; their human figure is between two different people. The asymmetry is exchanged for a
  self-versus-cross one, not eliminated. The paper states it that way.
- **§1 quotes a Limitations sentence the paper no longer contains.** The replacement of
  2026-07-31 rewrote that paragraph to report the bound this pilot produced, so the paper no
  longer says the contribution of the instruction cannot be closed; it says which part can be
  bounded and which cannot. The quotation is left as written, because a pre-registration that
  edits its own premises is worthless.
- **§4 asserts that all three differences between the arms push agreement down**, and derives from
  that a lower bound. The output protocol's sign is not established: on the documents kept, the
  select-at-most-$k$ arm returned exactly the budget, which is the regime in which it most resembles
  a truncated ranking. The paper no longer claims the lower bound.

Two things this document never registered, recorded so that the gap is visible rather than
inferred. **A-2 in `pilot.py`** — the rescaling of every cell to its own arm's self-agreement, which
is the form the paper reports — was added after the pre-registered number was seen. **A-3 in
`pilot.py`** compared the documents excluded for a short answer against the kept ones and read the difference as
evidence that the exclusion was conservative; it is **withdrawn**, because it was a document-length
artifact. Those documents are simply the long ones (median 299 sentences against 64 for those kept), and this estimator's values rise with document length, so a kept document of that length
reads the same figure. The comparison never held length fixed.


==> anc/PREREG-PANEL.md <==
# Pre-registration — the model panel

**Written 2026-07-30. Committed BEFORE any model in this panel was called.** The panel is fixed
here because the finding it tests is about models agreeing with each other: if the list were
settled after seeing results, "we chose models that agree" would be unanswerable and correctly
fatal. Any model added later is recorded in §7 as an addition, with its reason, and reported
separately from this list.

---

## 1. What is being tested, and what would falsify it

The 11-reader-equivalence run found, on 90 documents:

| pair | excess agreement over a depth-and-length-matched null |
| --- | --- |
| gpt-5.4 ↔ claude-opus-5 | **+0.194** [+0.170, +0.215] |
| degreeCentrality ↔ gpt-5.4 | +0.070 |
| **human ↔ human** | **+0.036** [+0.026, +0.048] |
| human ↔ gpt-5.4 | +0.029 |
| human ↔ claude-opus-5 | +0.038 |
| every classical pair (lead/length/centrality/LLMLingua-2/random) | **−0.012 to +0.004** |

Two facts already survive from that table and neither needs this panel:

- **It is not "algorithms agree."** Two deterministic extractive methods agree at essentially
  zero excess — lead against length is −0.005, length against degreeCentrality is +0.000. They are
  as unlike each other as random.
- **It is not "models converge on what matters to readers."** If they were, they would agree with
  readers more. They agree with readers exactly as much as readers agree with each other (+0.029,
  +0.038 against +0.036) while agreeing with each other five times more.

> **Note added 2026-07-30, after this file was committed and while the panel was running.** The
> numbers in the table above were computed with an estimator that AUDIT R7 and R8 subsequently
> found to be wrong twice — first summing weights where inclusion probabilities were needed, then
> letting the null's resampled sets collapse, which paid clustered arms an unearned bonus. The
> table is left as written because a pre-registration that edits its own premises is worthless.
> Under the corrected size-preserving null the same quantities are **human–human +0.041,
> model–model +0.204, paired difference +0.163 [+0.137, +0.186]**, every classical pair between
> −0.010 and +0.014, and every pair involving the random baseline within 0.004 of zero. **The
> ordering and every conclusion in this section are unchanged**, and the calibration is now
> demonstrable rather than assumed. The panel analysis uses the corrected null throughout.

What the panel adds is the thing n=2 cannot give: whether this is a property of **language models**
or of **two frontier closed US models from the same year prompted identically**.

**The falsifying outcome is pre-committed.** If open-weight, small, old, or non-US models do *not*
agree with the frontier models above human levels, the claim narrows to "frontier closed models
converge" and the paper says that instead. That is a publishable result and it is not to be
rescued by dropping the disagreeing models from the panel.

## 2. The panel, pinned to IDs that were confirmed served on 2026-07-30

Every ID below was read from the provider's own model listing (`list-models.py`), not from memory.
The panel is chosen to **stack the deck against the hypothesis**: it spans vendor, country,
generation, size, openness and training-data regime, and several members are models that ought to
disagree with a 2026 frontier system if the convergence is fragile.

| # | model | vendor | country | gen | size | weights | why it is in the panel |
| --- | --- | --- | --- | --- | --- | --- | --- |
| A1 | `gpt-5.4` | OpenAI | US | 2026 | frontier | closed | already measured; the incumbent |
| A2 | `claude-opus-5` | Anthropic | US | 2026 | frontier | closed | already measured; the incumbent |
| A3 | `gemini-2.5-pro` | Google | US | 2025 | frontier | closed | third closed vendor, different data pipeline |
| A4 | `gemini-3.6-flash` | Google | US | 2026 | small | closed | newer Google generation |
| B1 | `gpt-4o` | OpenAI | US | 2024 | mid | closed | **two generations back, same vendor** |
| B2 | `claude-sonnet-4-5-20250929` | Anthropic | US | 2025 | mid | closed | one generation back, same vendor |
| C1 | `gpt-5.4-mini` | OpenAI | US | 2026 | small | closed | **isolates size from vendor and generation** |
| C2 | `claude-haiku-4-5-20251001` | Anthropic | US | 2025 | small | closed | small, second vendor |
| D1 | `meta-llama/llama-3.1-70b-instruct` | Meta | US | 2024 | 70B | **open** | open weights, older |
| D2 | `meta-llama/llama-3.1-8b-instruct` | Meta | US | 2024 | 8B | **open** | **the deck-stacker: tiny and old** |
| D3 | `mistralai/mistral-large-2512` | Mistral | **France** | 2025 | large | open-ish | non-US lab |
| D4 | `qwen/qwen-2.5-72b-instruct` | Alibaba | **China** | 2024 | 72B | **open** | different national data regime |
| D5 | `deepseek/deepseek-chat-v3.1` | DeepSeek | **China** | 2025 | large | **open** | different training pipeline |
| D6 | `allenai/olmo-3-32b-think` | AI2 | US | 2025 | 32B | **fully open incl. data** | **the strongest test of "shared web crawl": its corpus is published and deliberately not the frontier mix** |
| D7 | `google/gemma-3-27b-it` | Google | US | 2025 | 27B | **open** | open sibling of a closed model — isolates openness from vendor |
| D8 | `microsoft/phi-4` | Microsoft | US | 2024 | 14B | **open** | **synthetic-data-heavy training: the most different data regime available** |
| D9 | `z-ai/glm-4.6` | Z-AI | **China** | 2025 | large | **open** | third Chinese lab |

**Prompt and decoding controls**, which use no new models:

| # | run | what it isolates |
| --- | --- | --- |
| P1 | `gpt-5.4`, **identical prompt, fresh call** | decoding non-determinism alone. The model's agreement with *itself*. |
| P2 | `gpt-5.4`, **paraphrased instruction** | prompt sensitivity |
| P3 | `meta-llama/llama-3.1-70b-instruct`, paraphrased instruction | whether P1/P2's pattern is OpenAI-specific |

**P1 is the single most important run in this file.** The human side already has its analogue:
one reader against a second independent truncation of themselves reaches +0.239 while two different
readers reach +0.035 — a reader shares only 15% of their own ceiling with another person, while the
two models already reach 85% of it with each other. If gpt-5.4 against a fresh call of gpt-5.4
lands near the cross-model figure, then a
*different model* is about as close to gpt-5.4 as gpt-5.4 is to itself, and that is the paper's
sharpest sentence. If instead self-agreement is near-total (say above +0.8), the headline is
partly decoding determinism and must be written that way.

## 3. Prompt

The **original** prompt is `fidelity.py:_llm_ranking_uncached`, byte-identical, because A1 and A2
were measured with it and their cached rankings reproduce the published keep sets exactly. Changing
it would break comparability with everything already reported.

The **paraphrase** for P2/P3 rewrites the instruction while preserving the task and the output
format. It is written into `panel.py` before any paraphrase run and is not tuned afterwards.

Decoding: provider defaults, no temperature override, one call per document, exactly as A1 and A2
were run. Every ranking is cached to disk by content hash and model ID, so a re-run to add a
diagnostic never re-pays.

## 4. Analysis, fixed now

The estimator, the position-matched null and the domain-clustered bootstrap are unchanged from
`11-reader-equivalence/typicality.py`. Excess agreement, never raw. Every model set is cut to
`round(0.2n)`; readers are size-matched to the same budget as before.

- **H-C1.** Mean excess agreement over **all** model pairs exceeds human–human, with the full
  distribution of pairs reported, not the mean alone. A single high pair driving a mean is a
  finding about that pair.
- **H-C2.** Agreement is decomposed by **shared vendor, shared generation, shared size tier,
  shared openness, shared country**. Pre-committed expectation: same-vendor pairs agree most. The
  interesting quantity is what cross-everything pairs do — a Chinese open 72B against a US closed
  frontier model is the cell that decides whether "language models" is the right noun.
- **H-C3.** The ordering **self > cross-model > human–human** is reported with all three numbers on
  one scale. If cross-model ≈ self, models are behaving as one system. If cross-model ≈ human,
  the original +0.194 was about that particular pair.
- **H-C4.** If same-model-different-prompt agreement (P2) falls to human levels, the convergence is
  a property of the shared instruction and not of the models, and the paper says so.

**Coverage is reported per model, and pairs are computed only on documents where both members
returned a usable ranking.** `microsoft/phi-4` has a 16k context and one document of 120 does not
fit; that document is simply absent from its pairs and the count is printed rather than hidden.

## 5. Kill conditions

- Any model returning usable rankings for fewer than 90 of 120 documents is reported as
  **incomplete** and excluded from pooled means, never silently averaged in.
- If the panel's cross-model agreements are heterogeneous enough that no pooled statement is
  honest, report the distribution and refuse the pooled claim.
- If P1 (self-agreement) fails to exceed cross-model agreement, something is wrong with the
  comparison itself; stop and diagnose before reporting anything else.
- No model may be dropped after its results are seen. A model that fails technically — refusals,
  malformed output, context overflow — is reported as failed, with the count.

## 6. Cost, stated in advance

One pass over the corpus is 0.53M input and ~0.07M output tokens. Estimated: about **$19 total**,
of which roughly **$2.50 on OpenRouter** and the rest on the direct OpenAI, Anthropic and Google
APIs. A1 and A2 are already cached and cost nothing. The largest single line is P1+P2 at about
$8.60, and it is not cut, because it is the only run that separates "models are alike" from "models
are deterministic."

## 7. Additions and deviations

### DEV-1 — `gemini-2.5-pro` (A3) is not callable, and its replacement was chosen by role

The Google model listing returns `gemini-2.5-pro` as serving `generateContent`, but calling it
returns **HTTP 404: "This model is no longer available to new users."** The arm produced zero
usable rankings. Per §5 it stays in the panel with coverage 0 and is excluded from every pooled
statistic rather than being deleted from the record.

**Replacement: `gemini-3.1-pro-preview`, added as A3b.** The substitution was made before any
result from it existed, and the reason it was chosen is the reason the original was chosen: it is
Google's Pro tier, closed weights, and fills the third-closed-vendor role that no other member
covers. Candidates were screened only on whether they answer at all -- `gemini-pro-latest`
(298/300 sentences ranked), `gemini-3.1-pro-preview` (300/300) and `gemini-3.5-flash` (300/300)
all responded; `gemini-2.5-flash` 404s exactly as A3 did. `gemini-3.5-flash` was not taken because
A4 already covers small Google, and `gemini-pro-latest` was not taken because a moving alias is not
reproducible.

**Stated caveat: A3b is a preview model** and may be withdrawn, which makes this one arm less
reproducible than the rest. That is recorded rather than glossed.

This is the failure mode §2 was written against -- an ID a provider lists but will not serve.
Enumerating from the listing was necessary and turned out not to be sufficient.

### DEV-2 — routing is confounded with openness, so a routing control is added (R1)

As designed, every closed model is called through its vendor's own API and every open model through
OpenRouter, because that is where open weights are served. **Those two facts are perfectly
confounded.** If OpenRouter served models differently in any systematic way -- a quantised backend,
different default sampling, provider fallback mid-run -- then "open models behave differently"
would be indistinguishable from "routed models behave differently," and the panel's central
open-versus-closed contrast would be uninterpretable.

**Control R1: `gpt-4o` is run twice, once direct and once through OpenRouter, with the identical
prompt.** The two are then compared on the same excess-agreement scale as everything else. If the
routed and direct copies of one model agree at roughly the self-agreement level established by P1,
routing is not a factor and the open-versus-closed contrast stands. If they do not, every
OpenRouter arm carries that difference and the panel must say so.

This costs about \$2 and removes a confound that would otherwise sit under the panel's main
comparison. It was added after the panel began running, prompted by the question of whether to
route Gemini through OpenRouter for credit reasons -- which is the same question wearing a
different hat.

### DEV-3 — the open-training-data role cannot be filled, and the phi-4 failure was mine

Three arms returned nothing on the first pass. They are three different kinds of problem and only
one of them is a fact about a model.

**`allenai/olmo-3-32b-think` (D6) has no serving endpoint.** OpenRouter lists it; calling it returns
`404 No endpoints found`. Searching the catalogue for a substitute found none: OLMo is the only
family on offer whose training corpus is published, and that one variant is the only OLMo listed.

**So the strongest planned test of "the models share a web crawl" is simply not available, and the
paper says that rather than pretending another model covers it.** Every remaining member is trained
on undisclosed data, so the panel can show that convergence survives different vendors, countries,
generations, sizes and weight regimes, and cannot show that it survives a genuinely disjoint
corpus. That is a real hole and it belongs in the limitations, not in a footnote.

**`microsoft/phi-4` (D8) failed 120 of 120 on `HTTP 400`, and the bug was in this runner.** The
model has a 16,384-token context and the runner asked for 32,000 tokens of *output*. Nothing about
phi-4 was being measured. Fixed by fitting the request to the window the provider reports —
a ranking of 300 numbers needs about 1,500 tokens, so there is ample room once the ask is sane —
and verified on three documents before re-running. **A model arm that fails for a reason internal
to the harness would have been reported as a property of the model**, which is the same class of
error as the silent-fallback failures this programme keeps finding.

**`gemini-2.5-pro` (A3) is DEV-1, already recorded.**

**Additions, chosen by the axis they cover and before any result from them existed:**

| # | model | what it adds that no current member has |
| --- | --- | --- |
| D10 | `ibm-granite/granite-4.1-8b` | IBM: a different lab and training pipeline, and a second small open model, which matters because the only other one (llama-3.1-8b) is the panel's outlier |
| D11 | `ai21/jamba-large-1.7` | AI21, Israel, and a **hybrid Mamba architecture** — the only non-pure-transformer in the panel. If convergence survives an architecture change it is not a transformer artifact |
| D12 | `nvidia/nemotron-3-super-120b-a12b` | NVIDIA: distinct post-training, heavily distilled |

None of these replaces the published-corpus test. They widen the lab, architecture and
post-training axes; the data-provenance axis stays open.

---

### DEV-4 — an out-of-sample test on models released after the analysis

**Written and committed BEFORE any of these models was called on the corpus.** The panel below is
unchanged: these arms are **reported separately and are excluded from every pooled statistic in the
paper**, exactly as the header of this file requires of anything added later. The eighteen-arm
panel, its 153 pairs and every figure computed from them stay as they are.

The reason for adding them is that this paper makes a falsifiable prediction and a newly released
model family is the cleanest way to test it. The paper's central claim is not that models agree —
it is that **agreement between models keeps climbing while agreement with readers arrives at
roughly the level two readers reach and stops**. A model released after the analysis was finished
either continues that pattern or breaks it.

Checking the provider's model list on the day of this addition returned no plain `gpt-5.6`. There
are three siblings — `gpt-5.6-luna`, `gpt-5.6-sol`, `gpt-5.6-terra` — and a `gpt-5.5` the panel
does not contain. All four are callable. Three siblings from one vendor released together are a
sharper instrument than one model would have been, and `gpt-5.5` closes a gap that matters:

**`gpt-5.4` → `gpt-5.5` → `gpt-5.6-*` is a recency ladder with vendor, weight regime and size tier
held fixed.** The paper reports its generation trend as suggestive precisely because the panel
confounds recency with openness and scale. This ladder does not. It is one vendor, so it cannot
settle the question for models in general, and it is the only within-vendor evidence available.

| # | model | what it adds |
| --- | --- | --- |
| N1 | `gpt-5.5` | the missing rung between the panel's newest OpenAI arm and the 5.6 family |
| N2 | `gpt-5.6-luna` | post-analysis release; sibling 1 of 3 |
| N3 | `gpt-5.6-sol` | post-analysis release; sibling 2 of 3 |
| N4 | `gpt-5.6-terra` | post-analysis release; sibling 3 of 3 |

Prompt, budget, estimator, null and bootstrap are unchanged. Coverage floor unchanged.

#### Predictions, fixed now

Written against the panel's published figures: two readers reach **+0.040**, the crowd-consensus
ceiling is **+0.056**, the best of eighteen arms reaches readers at **+0.047**, GPT-5.4 against a
fresh call of itself reaches **+0.272**, and the highest pair in the panel is **+0.289**.

- **P-A (the trend continues between models).** The median of the pairs joining each new arm to
  `gpt-5.4`, `claude-opus-5` and `gemini-3.1-pro` is **at or above +0.20**.
- **P-B (siblings are nearly one system).** The median of the three pairs among the 5.6 siblings is
  **at or above +0.25**, and at least one of them **reaches or exceeds +0.272**, the level at which
  a model agrees with its own second answer.
- **P-C (the falsifiable one — the reader side is saturated).** Every new arm's agreement with
  readers lands **between +0.030 and +0.056**, and **no new arm's 95% interval lower bound exceeds
  +0.040**. If any arm's interval clears the human interval entirely, **the paper's claim that only
  the machine side has room left is false and the paper is rewritten to say so.**
- **P-D (the ladder is flat on the human side and rising on the machine side).** Across
  `gpt-5.4` → `gpt-5.5` → `gpt-5.6-*`, agreement with readers does not rise beyond the interval
  width of the existing best arm, while agreement with `gpt-5.4` rises with recency.

#### Reporting rule, fixed now

**Every arm called under this deviation is reported, in whichever direction it lands.** Arms are
not selected after their results are seen — that is the rule this file exists to enforce, and it
binds an addition exactly as it binds the original list. If P-C fails, the failure is the finding
and it goes in the abstract. If an arm fails technically, it is reported as failed with the count.

#### DEV-4 addendum — self-agreement for the siblings, added before it was run

Prediction P-B failed: the three 5.6 siblings agree with each other at a median of **+0.204**, not
the **+0.250** predicted, and no higher than they agree with a rival laboratory's model. The paper
draws an interpretation from that — *within-vendor is not special* — and the interpretation has a
hole a referee will find immediately: **compared with what each sibling reaches against itself?**

The panel already shows self-agreement is model-specific and not assumable. GPT-5.4 against a fresh
call of itself reaches **+0.272**; GPT-4o reaches **+0.101**. A sibling pair at +0.204 means one
thing if these models self-agree near +0.27 and something else entirely if they self-agree near
+0.15 — in which case sibling agreement would *exceed* self-agreement, firing the same condition
the Gemini pair fired in the panel proper.

So all three siblings get a second, independent call under the byte-identical `orig_b` variant,
which is how the panel measured GPT-4o's self-agreement (R2). Arms `S2`, `S3`, `S4`. This adds a
reference point and changes no reported quantity; it is reported whichever way it lands, on the
same terms as the rest of DEV-4.

**Prediction P-E, fixed now:** each sibling's self-agreement **exceeds its agreement with the other
two**. If any sibling agrees with a sibling more than with itself, the paper reports that as the
second instance of the panel's fired kill condition, and says so where P-B is discussed.


==> anc/PREREG.md <==
# Pre-registration — how many readers is a language model worth?

**Written 2026-07-30. Committed BEFORE the estimator was written or run.** The compression paper's
state file records that not one of its pre-registrations managed this ordering except
`PREREG-POSITION-CONTROL.md`, and that one produced its most defensible result. This is the second.

Everything below is fixed now. Anything I change after seeing an outcome gets recorded as a
deviation in this file, with the reason, in the same commit as the change.

---

## 0. What was decided before this document, and on what

Two design constants — the number of label readers `L` and the longest predictor size `K_MAX` —
were chosen by looking at the **reader-count histogram only** (`nReaders` per document), never at
any outcome. That table is reproduced here so the choice is auditable:

```
qualifying documents = #{docs with nReaders >= L + K}
        K=4    K=6    K=8    K=10   K=12   K=14
L=5     119    119    112    101    79     68
L=6     119    118    105    92     75     59
L=8     118    105    92     75     59     45
L=10    105    92     75     59     45     32
L=12    92     75     59     45     32     27
```

`L=8, K_MAX=8 → 92 documents` was picked as the primary cell: the largest `L` that still leaves a
document set comparable to the compression paper's 120 at the longest curve worth drawing.

No outcome was computed before this file was committed.

## 1. Question

The compression paper established that on its matched estimator, **one human reader (+0.182) and
one language model (+0.184) predict the crowd about equally well** — their difference was
+0.002 [−0.081, +0.088], i.e. indistinguishable.

That invites the obvious follow-up, which nobody can answer without many independent readers of the
same document:

> **How many human readers does it take to beat the model?**

And a second question the same data answers directly:

> **Is the model a typical reader, or an unusual one? Do two models agree with each other more
> than two people do?**

## 2. Why this data supports the question, and what would break it

The design requires that readers of the same document mark it **independently** — that reader 10
is not simply copying the highlights of readers 1–9. On Glasp this holds: the on-page overlay of
other people's highlights is **off by default** and, per the product owner, is opted into rarely.
Readers are therefore close to independent draws.

**This is a load-bearing assumption, not a detail.** If readers were seeing each other's marks, a
"crowd of k" would not be k independent opinions and the whole curve would be measuring herding.
It is recorded here as an assumption because I cannot verify take-up of that setting from the
artifacts on disk. A separate idea — measuring social contagion in highlighting — was killed by
exactly this fact before it was written down, and killing it is what makes this study legible.

## 3. Data — already on disk, nothing new is fetched

- `10-v2-augment/augment.json` — 120 documents, **2,523 individual reader mark sets**, uid-free and
  shuffled. Readers per document: min 7, median 19, max 45.
- `06-compression-fidelity/fidelity-results.json` — sentence metadata (`sentMeta`: count, per-sentence
  lengths) and the model keep sets at ratio 0.2 for `llm` (gpt-5.4) and `llm_anthropic`
  (claude-opus-5), plus per-document `domains` for clustering.

**No Firestore access. No model calls. No new corpus.** Every number is arithmetic over files that
already exist, which is the property that survived twelve adversarial rounds in the previous paper:
analyses with no model and no judge anywhere in the measurement path were the only ones left
standing.

## 4. Study A — the reader-equivalence curve

### A.1 Construction, fixed

For each document, once, with seed `20260730 + document index`:

1. **Partition the readers.** Draw `L = 8` readers uniformly at random as the **label set**. The
   remaining readers form the **predictor pool**. The two sets are disjoint by construction and
   the code asserts it.
2. **Build the label from the label set only.** A sentence is crowd-marked if at least
   `MIN_MARKS = 2` of the 8 label readers marked it; take the top `round(TOP_Q · n)` such
   sentences by count, `TOP_Q = 0.15`, ties broken by seeded jitter. This is the production rule
   from the compression paper, applied to 8 readers instead of all of them.
   **The label never touches the corpus-wide `counts` field**, because that field aggregates
   readers who may also appear in the predictor pool. Recomputing from the label set is what keeps
   predictor and label disjoint.
3. **Build the crowd-of-k prediction.** For `k ∈ {1, 2, 3, 4, 6, 8}`, draw `R = 200` random
   subsets of size `k` from the predictor pool. For each subset, pool the members' marks, rank
   sentences by how many of the k marked them (ties by seeded jitter), and keep the top
   `round(0.20 · n)` — **the same budget the model was given**, so no arm is scored on a larger
   guess than another.
4. **Score.** The compression paper's matched estimator, unchanged: for each labelled sentence,
   the kept/not-kept indicator minus the mean indicator over unlabelled sentences of the same
   document within 0.05 relative depth and 0.05 within-document length rank. Average the 200
   subsets to one value per (document, k).
5. **Score the models against the identical label** from step 2, at ratio 0.2.

### A.2 Document set

**Primary: the 92 documents with `nReaders >= 16`**, fixed across every value of k, so the curve is
not confounded by the document set changing under it. An extended curve to `k = 14` on the 45
documents with `nReaders >= 22` is reported **separately and labelled as a different document set**;
it may not be spliced onto the primary curve.

### A.3 Aggregation

Domain-clustered bootstrap (`position-control.py: boot`), 10,000 resamples, percentile 95% CI,
clustering on the document's domain — because documents from one domain are not independent.

**Every model-versus-crowd comparison is PAIRED per document before bootstrapping.** The paired
difference is formed first, then bootstrapped; the two arms are never bootstrapped separately and
subtracted. This programme has now produced the unpaired-bootstrap defect twice (R5-7 in the
downstream QA, and again last week in `v2tests.py`, where passing two value lists to `boot`
silently pushed the cluster list into the `seed` argument). The code asserts equal lengths and
zips on document index.

### A.4 Hypotheses and the reported quantity

- **H-A1 (monotonicity).** The crowd-of-k estimate rises with k.
- **H-A2 (crossing).** There is a smallest `k*` at which the **paired** difference
  (crowd-of-k − model) has a bootstrap 95% CI **lower bound above zero**. `k*` is the paper's
  headline number.

If no such k exists at or below 8, the reported result is **"a crowd of 8 independent readers still
does not beat the model"**, stated as a bound. That is a publishable outcome and is not to be
rescued by extending k until something crosses; the extended curve is exploratory and labelled so.

`k*` is reported for **each model separately**. There is no pooled "the model" arm.

### A.5 Kill conditions, fixed now

- **Consistency anchor.** The `k = 1` arm must land near the compression paper's single-reader
  value (+0.182). It will not be identical — that measurement used a leave-one-reader-out label
  over all readers, this one uses an 8-reader label — but if `k = 1` falls outside roughly
  [+0.10, +0.26], the pipeline is wrong. **Stop and fix it before looking at any other arm.**
- **Placebo.** Re-run with the label replaced by a random set of sentences drawn to match the real
  label's depth and length profile. Every arm must return ~0. If any arm is non-zero, the
  estimator is picking up position, and nothing else in the file may be reported.
- **Disjointness assertion.** If any predictor reader appears in the label set for the same
  document, the run aborts. Not a warning.
- **Sample floor.** Fewer than 60 qualifying documents → report the bound, not a point estimate.
- **Non-monotonicity.** If the curve is not monotone beyond bootstrap noise, report it as measured.
  No smoothing, no dropping of the offending k.
- **The contradiction condition.** If `k* = 1` — a single reader already beats the model on this
  label — that contradicts the compression paper's published headline. **Reconcile it, publicly, in
  the paper; do not publish the new number alone.** The likely cause would be the 8-reader label,
  and that is a finding about label quality, not about readers.

### A.6 Pre-specified sensitivity arms

Reported whatever they show, not conditional on the primary result:

- `L ∈ {6, 12}` (105 and 59 documents at K=8) — is `k*` an artifact of label size? Label noise
  attenuates both arms, so `k*` is expected to be somewhat sensitive to `L`; the claim is about the
  ordering, and if the ordering flips with `L` the headline does not survive.
- `TOP_Q ∈ {0.10, 0.20}` — is `k*` an artifact of how much of the document counts as salient?
- Prediction budget ratio ∈ {0.15, 0.25} — is `k*` an artifact of the size budget?

## 5. Study B — is a model a typical reader?

Uses **all 120 documents and all 2,523 readers**; needs no label, so none of Study A's partitioning
applies.

### B.1 Construction

1. Size-match every set: each reader's marks are truncated to `round(0.20 · n)` (readers with fewer
   are skipped for that document); each model keep set is already at that budget.
2. **Raw agreement** between two sets = size of intersection ÷ budget.
3. **Excess agreement** = raw agreement minus the agreement expected when each set is resampled
   from sentences matched on the same depth-and-length bands. Two readers who both mark early,
   short sentences agree by position alone; the compression paper's central lesson is that raw
   agreement on this substrate is mostly position, and Study B repeats that mistake if it reports
   raw numbers only. Both are reported; **excess is the claim**.
4. Per document, compute: mean human–human excess over all reader pairs, human–model excess, and
   the single model–model excess.

### B.2 Hypothesis

- **H-B1.** Model–model excess agreement exceeds human–human excess agreement, paired per document,
  domain-clustered bootstrap CI above zero.
  → Two language models are more alike than two people are, measured on the same scale.

### B.3 Stated limitations, in advance

- **Two vendors is two vendors.** A significant H-B1 licenses "gpt-5.4 and claude-opus-5 are more
  alike than two Glasp readers are," and nothing broader. The paper must not generalise to
  "language models" from n=2, and the abstract must name the two models.
- There is exactly **one** model–model pair per document, so that arm's precision comes entirely
  from the document-level bootstrap. If its CI is uninformative, say so instead of claiming.
- Readers here are Glasp readers on well-read documents, not a general population.

## 6. What this study cannot say

- Nothing causal about reading behaviour. No one was assigned anything.
- Nothing about readers beyond this platform, or documents outside the corpus gates already
  published with the compression paper.
- `k*` is a property of **this label rule on this corpus**, not a universal exchange rate. The
  sensitivity arms in §A.6 exist to bound how much it moves, and that bound is part of the result.
- If the independence assumption in §2 is wrong, Study A measures herding and not crowd size. There
  is no test for this inside the data, which is why it is written down as an assumption instead of
  being argued away.

## 7. Deviations

Four, all from the first run. Two of the pre-registered stop conditions fired, which is what they
were for.

### D1 — the pre-registered placebo was mis-specified and could not have passed

**Fired:** every arm returned strongly negative (−0.070 at k=1 down to −0.224 at k=8) where the
pre-registration demanded ~0, and §A.5 says nothing else may be reported until that is resolved.

**Diagnosis, and it is structural rather than statistical.** The placebo drew a fake label from
sentences the crowd did *not* mark, while leaving the sentences the crowd *did* mark sitting in
every comparator pool. The predictors are good at real crowd-marked sentences, so the comparator
term was inflated for every arm, and the estimate was driven negative **no matter how valid the
estimator was**. A test that cannot return zero for a correct estimator tests nothing.

**Change:** the corrected placebo bans the real label from the comparator universe, so the contrast
is unmarked sentences against position-matched unmarked sentences. Result: every arm ~0, largest
absolute estimate 0.019, every interval covering zero. The estimator is exonerated.

**Both versions are kept in the output.** Reporting only the corrected one would erase a
pre-registered failure. Noted against the corrected version: banning the real label shrinks
comparator pools, so it runs on 55 rather than 81 documents and its model arms have wider
intervals (±0.09) than its crowd arms (±0.03).

### D2 — the k=1 consistency anchor failed, and label size does not explain it

**Fired:** k=1 came out at +0.089, outside the pre-registered [+0.10, +0.26] band.

**AUDIT R1** eliminated the first candidate. The published +0.182 truncates a reader to their
*earliest* marks; under random truncation it is +0.167 and under latest-marks +0.166, and
model−human is indistinguishable under all three. The published number is not an artifact of the
truncation rule and the submitted paper stands.

**AUDIT R3** eliminated the second. Sweeping the label from 8 readers to every available reader,
on a fixed document set, moves the reader arm only from +0.077 to +0.090 while the model arm climbs
from +0.188 to +0.239. Label noise is not the explanation.

**The explanation is D3**, and the anchor band was itself wrong: it compared a value measured on
all readers against a published value measured only on readers prolific enough to fill the budget.

### D3 — the curve was partly a curve in how much each arm is allowed to say

**Not pre-registered, found by audit, and the most consequential of the four.** Measured on this
corpus:

```
  k    mean predicted sentences / budget    share of draws that fill the budget
  1               0.45                                21.4%
  2               0.69                                46.2%
  4               0.89                                73.4%
  8               0.97                                91.9%
```

Only **19.3% of reader–document pairs** have at least `round(0.2n)` marks. The models always name
the full budget. So a large part of the pre-registered curve's rise in k is arms becoming *able to
fill the budget*, not crowds becoming smarter — a size-fairness defect of the kind the compression
paper's robustness sweep already had a row for.

**Change: two curves are reported instead of one, and budget fill is printed on every line.**

- **(i) readers as they are** — every reader, including the many who mark very little. This is the
  honest population quantity and is confounded by fill, which is why fill is on the page.
- **(ii) size-fair** — only readers who marked at least the budget, so every crowd names exactly as
  many sentences as the model. This is the population the published +0.182 was measured on. It
  exhausts its readers past k=4.

In curve (ii), label readers are drawn **after** the predictor pool is reserved. Drawing them first
consumes budget-filling readers and collapsed the arm from ~60 documents to 23. The label does not
need to be a volume-representative sample of readers; the predictor pool does.

**This also sharpens a caveat in the submitted paper.** That paper discloses the selection —
"28 documents are dropped because no reader marked enough sentences to fill the budget, which
selects toward heavier markers." Directionally right, but a reader would infer a 23% loss of
documents rather than an **81% loss of readers**, which is what it actually is. Quantifying that is
now part of this study's contribution rather than a correction to the old one.

### D4 — the pre-registered ratio sensitivity arm cannot be run from the artifact

§A.6 asks for prediction budgets of 0.15 and 0.25. `fidelity-results.json` stores model keep sets
**only at ratio 0.2, in ascending sentence order, with no scores or ranks retained**, so a model
arm cannot be re-cut to any other size. The same gap blocks the cleanest fix to D3 — evaluating
every arm at a common achievable size — because the model cannot be truncated to it.

**Status when first written: not run, not silently dropped.** **Now resolved — see D5.**

### D5 — the rankings were already on disk, so D3 and D4 both dissolve (AUDIT R6)

D4 concluded that fixing the size confound and running the ratio arms would require paying to
re-run both models. That conclusion was wrong, and checking it before spending anything is the only
reason it did not become a bill.

`fidelity-results.json` keeps only the top-0.2 cut. But `fidelity.py:llm_ranking` asks each model to
rank **every** sentence and caches the result to `data/llm-ranking-cache.json`, keyed by the sha1 of
the joined sentence list and vendor-prefixed for Anthropic. Both vendors' full rankings for all 120
documents were sitting there the whole time.

**They are the same objects that produced the paper.** The top `round(0.2n)` of each cached ranking
reproduces the published keep set in **120 of 120 documents for both vendors**, which the code now
asserts on every run and aborts on. No model was re-run, nothing was re-paid for, and no published
number moves. 104/120 OpenAI and 114/120 Anthropic rankings are complete; a partial ranking is
exact for any cut shorter than its length, which is all this study asks.

**What that unlocks — CURVE (0), COMMON SIZE, which is now the primary result.** Each arm is cut to
**exactly the number of distinct sentences the crowd of k actually named**, per draw. A crowd that
can only name four sentences is compared against a model allowed to name four. The confound in D3
is not adjusted for, it is removed.

The fixed-budget curves (i) and (ii) are kept as reported quantities, because a reader deserves to
see how much the answer moves when the size question is handled three different ways.

**And the ratio sensitivity arm in §A.6 is now runnable, so it ran.** All three sweeps run on
common-size scoring, so none of them is measuring the size confound instead of the thing being
swept.

### D6 — what the sensitivity sweep says about the headline, recorded before the paper is written

At full precision `k*` against **gpt-5.4** is 3, 3, 3, 3, 4, 6, 8 or `>8` depending on the cell,
and against **claude-opus-5** it is 8 in six of nine cells, 4 in one and `>8` in two. The variation
is not noise — it has a direction:

> **The better the crowd label is measured, the better the model looks relative to individual
> readers.** At `L = 6` label readers, `k* = 8`; at the pre-registered `L = 8`, `k* = 3` against
> gpt-5.4; at `L = 12`, neither model is beaten at or below 8.

**`k*` is also a bad statistic, and the pre-registration is at fault for choosing it.** It is the
first `k` whose interval clears zero — a threshold on a noisy sequence — so it moves when nothing
real does. Between the 20-subset smoke run and the 200-subset run, with identical data and seed,
`k*` against gpt-5.4 moved from 4 to 3 purely on Monte-Carlo noise in the subset draws, and the
k=3 interval that produced it is [+0.003, +0.143] — clearing zero by 0.003.

**The paired difference curve is the result; `k*` is a reading of it.** Any draft must print the
whole curve, and where it names a crossing it must name the interval that produced it.

So `k*` is a property of this label rule at this label quality, exactly as §6 warned, and the
warning turned out to be the binding one. **The honest headline is a range and a direction, not a
single exchange rate**: a handful of readers — roughly four to more than eight — matches an
off-the-shelf model, one reader does not, and the number grows the more carefully the crowd is
measured. Any draft that reports a single `k*` without the sweep beside it is overclaiming, and
this paragraph exists so that a later version cannot quietly do it.


==> anc/RESULTS-PAPER7.md <==
# Paper VII — results, assembled from the artifacts

**Generated by `12-model-panel/make-results.py`. Do not edit by hand.** Every figure is read
out of the JSON that produced it; nothing here is transcribed. Regenerate after any re-run.

Pre-registrations: `11-reader-equivalence/PREREG.md` (committed 77be10899, before the
estimator existed), `12-model-panel/PREREG-PANEL.md` (committed ff375d688, before any
panel model was called), and `13-purpose-vs-humanity/PILOT-PREREG.md` (committed
72bd96c01, before `pilot.py` was run) for the shared-goal bound in Limitations.

---

## 1. The headline, all on one scale

| comparison | excess agreement over a depth-and-length-matched null |
| --- | --- |
| gpt-5.4 vs **itself** (same prompt, fresh call) | +0.272 [+0.243, +0.297] |
| a reader vs **themselves** (second random truncation) | +0.239 [+0.209, +0.269] |
| gpt-5.4 vs **itself**, paraphrased prompt | +0.248 [+0.223, +0.271] |
| **gpt-5.4 vs claude-opus-5** (rival labs) | +0.203 [+0.179, +0.224] |
| gpt-4o vs **itself** (same provider, second call) | +0.101 [+0.083, +0.119] |
| gpt-4o direct vs gpt-4o via OpenRouter | +0.106 [+0.090, +0.119] |
| **two different human readers** | +0.040 [+0.029, +0.052] |
| the best-agreeing reader pair on each document | +0.146 [+0.123, +0.168] |

Two frontier models from rival labs agree at **+0.203** — **2.0×** what an older model from one of those labs agrees with itself, and **5.1×** what two readers reach. **Both multiples are properties of the comparison as run** and roughly halve when the models are put through the readers' truncation procedure; see the truncation question below.

A reader shares **15%** of their own self-agreement with another person. The two models reach **85%** of that same figure with each other.

## 2. The panel

90 documents. Arms below the pre-registered coverage floor are excluded from pooled means and named: A3, D11, D6.

**153 model pairs; 99 sit entirely above the human interval.**

| grouping | pairs | median | range |
| --- | --- | --- | --- |
| same vendor | 10 | +0.168 | +0.037 to +0.289 |
| different vendor | 143 | +0.089 | +0.007 to +0.259 |
| same country | 94 | +0.090 | +0.007 to +0.289 |
| different country | 59 | +0.095 | +0.018 to +0.213 |
| both closed | 28 | +0.174 | +0.100 to +0.289 |
| both open | 45 | +0.059 | +0.007 to +0.133 |
| closed x open | 80 | +0.094 | +0.017 to +0.213 |
| both frontier | 15 | +0.164 | +0.095 to +0.259 |
| both small | 15 | +0.041 | +0.007 to +0.178 |
| gen gap >= 2y | 30 | +0.086 | +0.036 to +0.125 |
| CROSS-EVERYTHING | 21 | +0.105 | +0.074 to +0.209 |

Highest pairs: **gemini-3.1-pro / gemini-3.6-flash** +0.289; **claude-opus-5 / gemini-3.1-pro** +0.259; **claude-opus-5 / gemini-3.6-flash** +0.255.

### Agreement with humans, per model

Against a reader's **+0.040** with other readers:

| model | agrees with human readers |
| --- | --- |
| A3b | +0.047 [+0.035, +0.059] |
| A4 | +0.043 [+0.033, +0.054] |
| A2 | +0.042 [+0.031, +0.053] |
| D9 | +0.040 [+0.031, +0.051] |
| B2 | +0.035 [+0.024, +0.045] |
| C2 | +0.035 [+0.026, +0.043] |
| A1 | +0.032 [+0.023, +0.042] |
| C1 | +0.028 [+0.021, +0.035] |
| D3 | +0.026 [+0.018, +0.035] |
| D5 | +0.021 [+0.012, +0.029] |
| D7 | +0.018 [+0.009, +0.026] |
| D12 | +0.017 [+0.008, +0.026] |
| D1 | +0.016 [+0.009, +0.023] |
| B1 | +0.015 [+0.008, +0.023] |
| D8 | +0.013 [+0.006, +0.020] |
| D2 | +0.010 [+0.003, +0.016] |
| D4 | +0.010 [+0.003, +0.017] |
| D10 | +0.006 [+0.001, +0.011] |

## 3. Coverage and failures, per arm

| arm | model | coverage /120 | failures |
| --- | --- | --- | --- |
| A3 | `gemini-2.5-pro` (orig) | 0 | HTTP 404 ×120 |
| A3b | `gemini-3.1-pro-preview` (orig) | 120 | — |
| A4 | `gemini-3.6-flash` (orig) | 120 | — |
| B1 | `gpt-4o` (orig) | 120 | — |
| B2 | `claude-sonnet-4-5-20250929` (orig) | 120 | — |
| C1 | `gpt-5.4-mini` (orig) | 120 | — |
| C2 | `claude-haiku-4-5-20251001` (orig) | 120 | — |
| D1 | `meta-llama/llama-3.1-70b-instruct` (orig) | 117 | unparseable output ×3 |
| D10 | `ibm-granite/granite-4.1-8b` (orig) | 120 | — |
| D11 | `ai21/jamba-large-1.7` (orig) | 80 | unparseable output ×40 |
| D12 | `nvidia/nemotron-3-super-120b-a12b` (orig) | 99 | unparseable output ×21 |
| D2 | `meta-llama/llama-3.1-8b-instruct` (orig) | 109 | unparseable output ×11 |
| D3 | `mistralai/mistral-large-2512` (orig) | 120 | — |
| D4 | `qwen/qwen-2.5-72b-instruct` (orig) | 120 | — |
| D5 | `deepseek/deepseek-chat-v3.1` (orig) | 120 | — |
| D6 | `allenai/olmo-3-32b-think` (orig) | 0 | HTTP 404 ×120 |
| D7 | `google/gemma-3-27b-it` (orig) | 111 | unparseable output ×7, HTTP 504 ×2 |
| D8 | `microsoft/phi-4` (orig) | 120 | — |
| D9 | `z-ai/glm-4.6` (orig) | 119 | unparseable output ×1 |
| N1 | `gpt-5.5` (orig) | 120 | — |
| N2 | `gpt-5.6-luna` (orig) | 120 | — |
| N3 | `gpt-5.6-sol` (orig) | 120 | — |
| N4 | `gpt-5.6-terra` (orig) | 120 | — |
| P1 | `gpt-5.4` (orig) | 120 | — |
| P2 | `gpt-5.4` (para) | 120 | — |
| P3 | `meta-llama/llama-3.1-70b-instruct` (para) | 116 | unparseable output ×4 |
| R1 | `openai/gpt-4o` (orig) | 118 | unparseable output ×2 |
| R2 | `gpt-4o` (orig_b) | 120 | — |
| S2 | `gpt-5.6-luna` (orig_b) | 120 | — |
| S3 | `gpt-5.6-sol` (orig_b) | 120 | — |
| S4 | `gpt-5.6-terra` (orig_b) | 120 | — |

## 4. Controls that could have killed the result

**Any two procedures agree?** No. 10 classical–classical pairs (lead, length, degree centrality, LLMLingua-2, random): median **-0.002**, range -0.011 to +0.011, against a human yardstick of +0.040. Determinism alone produces no agreement on this task.

**Null calibration.** Every one of the 6 pairs involving the random baseline lands within **0.006** of zero — the pairs that must be zero, are.

**Does truncating readers manufacture the gap?** Partly, and the honest answer took three audits. A reader agrees with themselves across two independent truncations at +0.239, above the model-model figure, so truncation noise does not cap readers below models. But readers are cut at RANDOM from what they marked while models are cut to their SHARPEST b, and putting the models through the readers' procedure (audit R23) costs them 40% of their agreement: the paired gap falls from +0.163 to +0.082 [+0.065, +0.099]. The ordering survives at every level of over-marking where the measurement retains power (audit R26); the MAGNITUDES do not, and every multiple below should be read as a property of the comparison as run.

**Is the null's expectation correct?** It was not, twice. The correction does not change the conclusion. That audit predates the size-preserving fix of audit R8, so its own corrected figures are historical; the current values are in section 1 above.

**Does the published single-reader baseline depend on how a reader is truncated?** The truncation rule does not move the published human arm materially — earliest +0.182, random +0.167, latest +0.166. **All three are computed under the earlier paper's null**, the pre-correction one; they are comparable with each other and not with anything else here.

**Band width sweep** (the null's one free parameter):

| tolerance | human–human | model–model | difference |
| --- | --- | --- | --- |
| 0.05 | +0.015 | +0.083 | +0.068 [+0.053, +0.083] |
| 0.1 | +0.040 | +0.203 | +0.163 [+0.137, +0.185] |
| 0.2 | +0.064 | +0.317 | +0.253 [+0.216, +0.287] |

## 5. What the models converge on

110 documents, 18 capable arms. Sentences only the models chose: 1,783; only the readers: 1,559; both: 1,161.

| feature | models | readers | difference |
| --- | --- | --- | --- |
| definitional verb \* | 45.5% | 39.3% | +0.062 [+0.007, +0.119] |
| starts with a connective \* | 9.1% | 5.3% | +0.037 [+0.000, +0.081] |
| capitalised words mid-sentence | 26.9% | 23.5% | +0.035 [-0.024, +0.089] |
| first person (I/we/our) | 18.4% | 15.7% | +0.027 [-0.029, +0.081] |
| second person (you/your) | 24.9% | 26.6% | -0.017 [-0.071, +0.039] |
| contains a digit | 14.7% | 13.2% | +0.015 [-0.038, +0.065] |
| hedged | 6.5% | 7.5% | -0.009 [-0.042, +0.024] |
| two or more commas | 27.9% | 28.5% | -0.007 [-0.052, +0.041] |
| contains a quotation mark | 31.5% | 31.2% | +0.003 [-0.050, +0.056] |
| ends with a question | 1.7% | 1.5% | +0.003 [-0.007, +0.013] |
| superlative or absolute | 23.1% | 23.3% | -0.002 [-0.069, +0.064] |

\* interval excludes zero at a NOMINAL 95%. Neither survives a Bonferroni correction over the 11 features tested, and the paper's conclusion is that nothing separates the two groups; these rows are the nominal result, not a finding. **No feature is significantly higher for readers.** The surface properties describe part of what the models over-select and none of what the readers do.

## 6. How many readers is a model worth

Common-size scoring on 81 documents: every arm cut to exactly the number of sentences the crowd of k managed to name.

| crowd | excess | budget filled |
| --- | --- | --- |
| 1 reader(s) | +0.095 [+0.076, +0.115] | 44% |
| 2 reader(s) | +0.148 [+0.120, +0.175] | 68% |
| 3 reader(s) | +0.189 [+0.157, +0.223] | 81% |
| 4 reader(s) | +0.210 [+0.174, +0.246] | 88% |
| 6 reader(s) | +0.254 [+0.212, +0.296] | 95% |
| 8 reader(s) | +0.284 [+0.237, +0.331] | 97% |

- vs **gpt-5.4**: crossing at k = 3
- vs **claude-opus-5**: crossing at k = 8

Sensitivity (the crossing is a threshold on a noisy sequence, so it moves):

| cell | documents | k\* vs gpt-5.4 | k\* vs claude-opus-5 |
| --- | --- | --- | --- |
| L=6 | 87 | 8 | 8 |
| L=8 | 81 | 3 | 8 |
| L=12 | 52 | >8 | >8 |
| top_q=0.1 | 78 | 6 | 8 |
| top_q=0.15 | 81 | 3 | 8 |
| top_q=0.2 | 81 | 3 | >8 |
| ratio=0.15 | 81 | 4 | 4 |
| ratio=0.2 | 81 | 3 | 8 |
| ratio=0.25 | 81 | 3 | 8 |

Label-size direction: NOT explained by label size — the reader arm barely moves as the label grows while the model arm climbs, so **the better the crowd is measured, the better the model looks relative to one reader**.

## 7. Placebos

- **as pre-registered (mis-specified, see PREREG D1)**: largest absolute crowd estimate 0.228 across k = [1, 2, 3, 4, 6, 8]
- **corrected**: largest absolute crowd estimate 0.015 across k = [1, 2, 3, 4, 6, 8]



==> anc/algorithm-control.json <==
{
  "nDocs": 90,
  "humanHuman": {
    "est": 0.04014467208648204,
    "lo": 0.029440548983804393,
    "hi": 0.05244332163214413
  },
  "pairs": [
    {
      "a": "llm",
      "b": "llm_anthropic",
      "kind": "LLM-LLM",
      "est": 0.2031435221843282,
      "lo": 0.17867635997405357,
      "hi": 0.22435352799649863
    },
    {
      "a": "centrality",
      "b": "llm",
      "kind": "LLM-classical",
      "est": 0.0745982765968176,
      "lo": 0.05881422522904518,
      "hi": 0.09022176505458819
    },
    {
      "a": "centrality",
      "b": "llm_anthropic",
      "kind": "LLM-classical",
      "est": 0.06515925555960377,
      "lo": 0.04824151181631739,
      "hi": 0.08071385483887186
    },
    {
      "a": "length",
      "b": "centrality",
      "kind": "classical-classical",
      "est": 0.011180587496232559,
      "lo": 0.0057620907234014,
      "hi": 0.017126368403475794
    },
    {
      "a": "length",
      "b": "llm_anthropic",
      "kind": "LLM-classical",
      "est": 0.008229085677699664,
      "lo": 0.0010204127659734137,
      "hi": 0.015704049702557687
    },
    {
      "a": "llmlingua2",
      "b": "llm_anthropic",
      "kind": "LLM-classical",
      "est": 0.004849656062475733,
      "lo": -0.009794154524975465,
      "hi": 0.01866279728804269
    },
    {
      "a": "length",
      "b": "llmlingua2",
      "kind": "classical-classical",
      "est": 0.0011396118851472103,
      "lo": -0.005064498538686097,
      "hi": 0.0074274305575316455
    },
    {
      "a": "length",
      "b": "llm",
      "kind": "LLM-classical",
      "est": 0.0009784034566067772,
      "lo": -0.004999520868402047,
      "hi": 0.006949278360747715
    },
    {
      "a": "lead",
      "b": "random",
      "kind": "classical-classical",
      "est": 0.0008644600581288176,
      "lo": -0.0055814155572522645,
      "hi": 0.006880880323230754
    },
    {
      "a": "lead",
      "b": "llmlingua2",
      "kind": "classical-classical",
      "est": 0.00083957012113506,
      "lo": -0.003418780011649602,
      "hi": 0.0051257653102243774
    },
    {
      "a": "lead",
      "b": "llm_anthropic",
      "kind": "LLM-classical",
      "est": 0.00044645144417007225,
      "lo": -0.0052852673707528795,
      "hi": 0.006034735734943031
    },
    {
      "a": "random",
      "b": "llm_anthropic",
      "kind": "LLM-classical",
      "est": -0.00010746660674551408,
      "lo": -0.012179499160499412,
      "hi": 0.011382028018029853
    },
    {
      "a": "lead",
      "b": "length",
      "kind": "classical-classical",
      "est": -0.0015961396520511983,
      "lo": -0.0044044444502948765,
      "hi": 0.0006508610374779137
    },
    {
      "a": "lead",
      "b": "centrality",
      "kind": "classical-classical",
      "est": -0.001643744330693053,
      "lo": -0.007814671616580891,
      "hi": 0.004325479758405525
    },
    {
      "a": "random",
      "b": "llm",
      "kind": "LLM-classical",
      "est": -0.002453691288381368,
      "lo": -0.013444860699293723,
      "hi": 0.00886591868864251
    },
    {
      "a": "llmlingua2",
      "b": "random",
      "kind": "classical-classical",
      "est": -0.0033527023695170397,
      "lo": -0.014774726500741905,
      "hi": 0.007790512268452333
    },
    {
      "a": "lead",
      "b": "llm",
      "kind": "LLM-classical",
      "est": -0.004519795506536458,
      "lo": -0.01122237052890736,
      "hi": 0.0017344202039412736
    },
    {
      "a": "centrality",
      "b": "random",
      "kind": "classical-classical",
      "est": -0.00467348227433816,
      "lo": -0.016579074100867987,
      "hi": 0.008382046341551335
    },
    {
      "a": "length",
      "b": "random",
      "kind": "classical-classical",
      "est": -0.006018273715349079,
      "lo": -0.010920404605742237,
      "hi": -0.001320298373346182
    },
    {
      "a": "centrality",
      "b": "llmlingua2",
      "kind": "classical-classical",
      "est": -0.0107451624702266,
      "lo": -0.02515030404276233,
      "hi": 0.0027999995823789333
    },
    {
      "a": "llmlingua2",
      "b": "llm",
      "kind": "LLM-classical",
      "est": -0.01118910859132773,
      "lo": -0.024291859464773746,
      "hi": 0.001975059448629558
    }
  ],
  "classicalClassical": {
    "n": 10,
    "min": -0.0107451624702266,
    "max": 0.011180587496232559,
    "median": -0.0015961396520511983
  },
  "verdict": "'algorithms agree with each other' is refuted: every classical pair sits BELOW the human-human yardstick, so determinism alone does not produce agreement on this task"
}

==> anc/algorithm-control.py <==
#!/usr/bin/env python3
"""
THE CONTROL THAT COULD HAVE KILLED STUDY B: do any two procedures agree more than two people?

Study B's claim is that two language models agree with each other far more than two readers do.
The cheapest way for that to be uninteresting is if it is really a statement about determinism --
any two algorithms would agree, because neither has a mood, a purpose, or a bad day, while two
readers have all three.

That is testable for free. The compression paper already produced keep sets on the same 120
documents for five non-LLM selectors: lead (naive truncation), sentence length, degree centrality,
LLMLingua-2, and a random baseline. If "algorithms agree with each other" were the explanation,
lead-versus-length should look like gpt-5.4-versus-claude-opus-5.

Every pair is measured with the same estimator, the same position-matched null and the same
domain-clustered bootstrap as Study B, using the AUDIT R7 inclusion-probability form.

Emits `algorithm-control.json`.
"""

import importlib.util
import json
import os
import random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))

ARMS = ["lead", "length", "centrality", "llmlingua2", "random", "llm", "llm_anthropic"]
NAME = {"lead": "lead (truncation)", "length": "length", "centrality": "degreeCentrality",
        "llmlingua2": "LLMLingua-2", "random": "random",
        "llm": "gpt-5.4", "llm_anthropic": "claude-opus-5"}
IS_LLM = {"llm", "llm_anthropic"}


def main():
    aug, meta, domains, keepsets = cv.load()
    acc, hh, doms = {}, [], []
    for di, a in enumerate(aug):
        if not a or di >= len(meta):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        qual = [set(rnd.sample(r, budget)) for r in readers if len(r) >= budget]
        if len(qual) < 2:
            continue
        S = {}
        for arm in ARMS:
            v = keepsets.get(arm, {}).get("0.2") or []
            if di < len(v) and v[di]:
                S[arm] = set(v[di])
        if len(S) < len(ARMS):
            continue
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qs = [tp.qvec_mc(x, bnd, n, cv.SEED + di * 1000 + i) for i, x in enumerate(qual)]
        qa = {k: tp.qvec_mc(v, bnd, n, cv.SEED + di * 1000 + 500 + j)
              for j, (k, v) in enumerate(S.items())}
        pairs = [tp.excess(qual[i], qual[j], qs[i], qs[j], budget)[0]
                 for i, j in combinations(range(len(qual)), 2)]
        hh.append(sum(pairs) / len(pairs))
        for x, y in combinations(ARMS, 2):
            acc.setdefault((x, y), []).append(tp.excess(S[x], S[y], qa[x], qa[y], budget)[0])
        doms.append(domains[di])

    e, lo, hi = pc.boot(hh, doms)
    print(f"{len(doms)} documents\n")
    print(f"  HUMAN-HUMAN (mean reader pair)          {e:+.3f} [{lo:+.3f}, {hi:+.3f}]"
          f"   <- the yardstick\n")
    out = {"nDocs": len(doms), "humanHuman": {"est": e, "lo": lo, "hi": hi}, "pairs": []}
    rows = sorted(((pc.boot(v, doms), k) for k, v in acc.items()), key=lambda r: -r[0][0])
    for (est, l, h), (x, y) in rows:
        kind = ("LLM-LLM" if x in IS_LLM and y in IS_LLM else
                "LLM-classical" if (x in IS_LLM) != (y in IS_LLM) else "classical-classical")
        out["pairs"].append({"a": x, "b": y, "kind": kind, "est": est, "lo": l, "hi": h})
        tag = "   <<< the only LLM-LLM pair" if kind == "LLM-LLM" else ""
        print(f"  {NAME[x]:<19}vs {NAME[y]:<19}{est:+.3f} [{l:+.3f}, {h:+.3f}]{tag}")

    cc = [p["est"] for p in out["pairs"] if p["kind"] == "classical-classical"]
    ll = [p["est"] for p in out["pairs"] if p["kind"] == "LLM-LLM"]
    out["classicalClassical"] = {"n": len(cc), "min": min(cc), "max": max(cc),
                                 "median": sorted(cc)[len(cc) // 2]}
    print(f"\n  {len(cc)} classical-classical pairs: median {sorted(cc)[len(cc)//2]:+.3f}, "
          f"range {min(cc):+.3f} to {max(cc):+.3f}")
    print(f"  the single LLM-LLM pair:               {ll[0]:+.3f}")
    print(f"  human-human:                           {e:+.3f}")
    killed = max(cc) < e
    out["verdict"] = (
        "'algorithms agree with each other' is refuted: every classical pair sits BELOW the "
        "human-human yardstick, so determinism alone does not produce agreement on this task"
        if killed else
        "at least one classical pair exceeds human-human agreement; the determinism explanation "
        "is live and Study B must address it directly")
    print(f"\n  VERDICT: {out['verdict']}")
    p = os.path.join(HERE, "algorithm-control.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r1-truncation.json <==
{
  "earliest": {
    "rule": "earliest",
    "docs": 92,
    "skipped": 28,
    "human": {
      "est": 0.18247988089014489,
      "lo": 0.12348624575213432,
      "hi": 0.24506531331380124
    },
    "llm": {
      "est": 0.18404936325014634,
      "lo": 0.12094739954697331,
      "hi": 0.24869815864151942
    },
    "modelMinusHuman": {
      "est": 0.0015694823600014471,
      "lo": -0.08117415960678637,
      "hi": 0.08844905281898063
    }
  },
  "random": {
    "rule": "random",
    "docs": 92,
    "skipped": 28,
    "human": {
      "est": 0.16654149186310832,
      "lo": 0.11417087259565253,
      "hi": 0.22244779045096266
    },
    "llm": {
      "est": 0.18404936325014634,
      "lo": 0.12094739954697331,
      "hi": 0.24869815864151942
    },
    "modelMinusHuman": {
      "est": 0.017507871387038028,
      "lo": -0.0689112657255002,
      "hi": 0.10541944960169028
    }
  },
  "latest": {
    "rule": "latest",
    "docs": 92,
    "skipped": 28,
    "human": {
      "est": 0.1656965831562388,
      "lo": 0.09728017847651448,
      "hi": 0.2337186166585973
    },
    "llm": {
      "est": 0.18404936325014634,
      "lo": 0.12094739954697331,
      "hi": 0.24869815864151942
    },
    "modelMinusHuman": {
      "est": 0.018352780093907537,
      "lo": -0.08109961137627468,
      "hi": 0.1185716259283691
    }
  },
  "verdict": "the truncation rule does not move the published human arm materially",
  "earliestMinusRandom": 0.015938389027036565
}

==> anc/audit-r1-truncation.py <==
#!/usr/bin/env python3
"""
AUDIT R1 — does the published single-reader baseline depend on HOW a reader is truncated?

The submitted paper says, in its abstract and in Table 6, that a single human reader reaches
+0.182 and is indistinguishable from gpt-5.4. To make the arms size-comparable, `v2tests.py`
truncates a reader's marks to round(0.2n) with

    reader = cands[0][:k]

and `readerMarks` arrive sorted ascending by sentence index. So the published human arm is that
reader's **earliest k marks**, not k of their marks. The reader-equivalence study draws crowds by
seeded jitter instead, and its k=1 arm came out at +0.089 — far enough below +0.182 to trip a
pre-registered stop condition.

Two explanations, and they have different consequences:
  (a) the reader-equivalence study's label is built from 8 readers rather than all of them, so
      every arm is attenuated by label noise — in which case the published number stands and the
      new study just runs on a noisier scale;
  (b) taking the earliest marks inflates the published human arm — in which case a number in the
      abstract of a submitted paper is wrong.

This script decides it, by re-running the published test under three truncation rules and changing
nothing else. Same corpus, same label rule, same estimator, same bootstrap.

Emits `audit-r1-truncation.json`.
"""

import importlib.util
import json
import os
import random

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
AUG = os.path.join(HERE, "..", "10-v2-augment")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
v2 = _load("v2", os.path.join(AUG, "v2tests.py"))

R = 0.20


def truncate(marks, k, rule, rnd):
    if rule == "earliest":       # exactly what the published run did
        return marks[:k]
    if rule == "random":         # k of their marks, chosen uniformly
        return rnd.sample(marks, k)
    if rule == "latest":         # the mirror image, to show the direction is real
        return marks[-k:]
    raise ValueError(rule)


def run(rule, reps=1):
    aug = json.load(open(os.path.join(AUG, "augment.json")))["docs"]
    fp = next(c for c in (os.path.join(CF, "fidelity-results.json"),
                          os.path.join(CF, "fidelity-results-public.json"))
              if os.path.exists(c))
    blob = json.load(open(fp))
    ks, meta, doms = blob["keepSets"], blob["sentMeta"], blob["domains"]
    corp = json.load(open(os.path.join(
        CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")))["docs"]

    rows_h, rows_m, skipped = [], [], 0
    for i, a in enumerate(aug):
        if not a or i >= len(meta) or i >= len(corp):
            continue
        n = meta[i]["n"]
        counts = corp[i].get("counts") or []
        if len(counts) != n:
            continue
        k = max(1, round(R * n))
        rnd = random.Random(20260729 + i)
        cands = [rm for rm in a["readerMarks"] if len(rm) >= k]
        if not cands:
            skipped += 1
            continue
        lab = v2.label_from(counts, n, exclude_reader_marks=cands[0], rnd=rnd)
        if not lab:
            skipped += 1
            continue
        sets = ks["llm"].get("0.2") or []
        if i >= len(sets) or sets[i] is None:
            skipped += 1
            continue
        vm, pm = v2.matched(meta[i], sets[i], lab)
        if vm is None:
            skipped += 1
            continue
        # average over `reps` draws so the random rule is not one lucky sample
        vs, ps = [], []
        for _ in range(reps):
            vh, ph = v2.matched(meta[i], truncate(cands[0], k, rule, rnd), lab)
            if vh is not None:
                vs.append(vh)
                ps.append(ph)
        if not vs:
            skipped += 1
            continue
        rows_h.append((sum(vs) / len(vs), ps[0], doms[i]))
        rows_m.append((vm, pm, doms[i]))

    assert len(rows_h) == len(rows_m)
    H = pc.boot([v for v, _, _ in rows_h], [d for _, _, d in rows_h])
    M = pc.boot([v for v, _, _ in rows_m], [d for _, _, d in rows_m])
    diffs = [m - h for (m, _, _), (h, _, _) in zip(rows_m, rows_h)]
    D = pc.boot(diffs, [d for _, _, d in rows_h])
    return {"rule": rule, "docs": len(rows_h), "skipped": skipped,
            "human": {"est": H[0], "lo": H[1], "hi": H[2]},
            "llm": {"est": M[0], "lo": M[1], "hi": M[2]},
            "modelMinusHuman": {"est": D[0], "lo": D[1], "hi": D[2]}}


def main():
    print("AUDIT R1 — the published single-reader baseline under three truncation rules")
    print("(everything else identical: same corpus, label rule, estimator, bootstrap)\n")
    out = {}
    for rule, reps in (("earliest", 1), ("random", 25), ("latest", 1)):
        r = run(rule, reps)
        out[rule] = r
        h, m, d = r["human"], r["llm"], r["modelMinusHuman"]
        tag = "  <- the published run" if rule == "earliest" else ""
        print(f"{rule:<9} n={r['docs']:<4} human {h['est']:+.3f} [{h['lo']:+.3f}, {h['hi']:+.3f}]"
              f"   gpt-5.4 {m['est']:+.3f}"
              f"   model-human {d['est']:+.3f} [{d['lo']:+.3f}, {d['hi']:+.3f}]{tag}")
    e, rd = out["earliest"]["human"]["est"], out["random"]["human"]["est"]
    print(f"\nearliest - random = {e - rd:+.3f}")
    verdict = ("INFLATED: the published human arm depends on taking the earliest marks"
               if abs(e - rd) > 0.03 else
               "the truncation rule does not move the published human arm materially")
    print(f"VERDICT: {verdict}")
    out["verdict"] = verdict
    out["earliestMinusRandom"] = e - rd
    p = os.path.join(HERE, "audit-r1-truncation.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r10-method-dependence.json <==
{
  "ratio=0.1": {
    "nDocs": 110,
    "readersPerDoc": 9.145454545454545,
    "human": 0.032227399148879544,
    "model": 0.25715877399587117,
    "gap": {
      "est": 0.22493137484699158,
      "lo": 0.2001798221298347,
      "hi": 0.24690578011130682
    }
  },
  "ratio=0.15": {
    "nDocs": 102,
    "readersPerDoc": 6.813725490196078,
    "human": 0.037241652741375704,
    "model": 0.24052040281427103,
    "gap": {
      "est": 0.2032787500728953,
      "lo": 0.1812492351479204,
      "hi": 0.22517173034164917
    }
  },
  "ratio=0.2": {
    "nDocs": 90,
    "readersPerDoc": 5.233333333333333,
    "human": 0.04014467208648204,
    "model": 0.20328155736138392,
    "gap": {
      "est": 0.1631368852749019,
      "lo": 0.1368666967620357,
      "hi": 0.18570225625147055
    }
  },
  "ratio=0.3": {
    "nDocs": 59,
    "readersPerDoc": 3.9322033898305087,
    "human": 0.04059174774146914,
    "model": 0.1679384426282418,
    "gap": {
      "est": 0.1273466948867727,
      "lo": 0.09938960667365733,
      "hi": 0.1534810975100666
    }
  },
  "signTest": {
    "nDocs": 90,
    "modelHigher": 79,
    "p": 7.773760769513266e-14
  },
  "metric": {
    "overBudget": {
      "est": 0.1631368852749019,
      "lo": 0.1368666967620357,
      "hi": 0.18570225625147055
    },
    "overUnion": {
      "est": 0.12392617827975726,
      "lo": 0.10259676482595073,
      "hi": 0.1417212102770221
    }
  }
}

==> anc/audit-r10-method-dependence.py <==
#!/usr/bin/env python3
"""
AUDIT R10 — does the headline depend on the estimator, the inference, or the reader selection?

R9 asked whether the data could be producing the result. This round asks whether OUR CHOICES are.
Three of them have never been varied.

R10-A  THE INFERENCE. Everything so far rests on one domain-clustered percentile bootstrap. If the
       conclusion needs that specific procedure it is not a conclusion. Re-tested with a paired
       sign test over documents, which assumes almost nothing: no distribution, no clustering
       model, only that documents are exchangeable.

R10-B  THE METRIC. Excess agreement divides by the budget. An alternative normalisation --
       excess over the union, the Jaccard analogue -- weights documents differently and has no
       reason to agree unless the effect is real.

R10-C  READER SELECTION, WHICH IS THE ONE THAT WORRIES ME. Only readers with at least
       round(0.2n) marks enter: 19.3% of reader-document pairs, selected toward heavy markers.
       Heavy markers might agree with each other more than light ones, in which case the human
       baseline is already generous and the gap is understated -- or less, in which case it is
       overstated and the paper has a problem. Lowering the budget ratio admits more readers, so
       sweeping it moves the selection directly. Model keep sets are re-cut from the full cached
       rankings at each ratio, so both sides move together.

Emits `audit-r10-method-dependence.json`.
"""

import hashlib
import importlib.util
import json
import os
import random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))

RATIOS = [0.10, 0.15, 0.20, 0.30]


def collect(ratio, ranks, corpus, aug, meta, domains):
    """Per-document human-human and model-model excess at a given budget ratio."""
    hh, mm, un_hh, un_mm, doms, nread = [], [], [], [], [], []
    for di, a in enumerate(aug):
        if not a or di >= len(meta) or di >= len(corpus):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(ratio * n)))
        rnd = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        qual = [set(rnd.sample(r, budget)) for r in readers if len(r) >= budget]
        if len(qual) < 2:
            continue
        h = hashlib.sha1("\n".join(corpus[di]["sentences"]).encode()).hexdigest()
        rk = {k: ranks.get(pre + h) for k, pre in (("llm", ""), ("opus", "anthropic:"))}
        if not all(rk.values()) or min(len(v) for v in rk.values()) < budget:
            continue
        S = {k: set(v[:budget]) for k, v in rk.items()}
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qh = [tp.qvec_mc(s, bnd, n, cv.SEED + di * 1000 + i) for i, s in enumerate(qual)]
        qm = {k: tp.qvec_mc(v, bnd, n, cv.SEED + di * 1000 + 700 + j)
              for j, (k, v) in enumerate(S.items())}

        def ex(A, Bs, qa, qb, denom):
            return (len(A & Bs) - sum(x * y for x, y in zip(qa, qb))) / denom

        pairs = [(i, j) for i, j in combinations(range(len(qual)), 2)]
        hh.append(sum(ex(qual[i], qual[j], qh[i], qh[j], budget) for i, j in pairs) / len(pairs))
        un_hh.append(sum(ex(qual[i], qual[j], qh[i], qh[j], len(qual[i] | qual[j]))
                         for i, j in pairs) / len(pairs))
        mm.append(ex(S["llm"], S["opus"], qm["llm"], qm["opus"], budget))
        un_mm.append(ex(S["llm"], S["opus"], qm["llm"], qm["opus"],
                        len(S["llm"] | S["opus"])))
        doms.append(domains[di])
        nread.append(len(qual))
    return hh, mm, un_hh, un_mm, doms, nread


def main():
    corpus = json.load(open(os.path.join(
        CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")))["docs"]
    aug, meta, domains, keepsets = cv.load()
    ranks = json.load(open(os.path.join(CF, "data", "llm-ranking-cache.json")))

    out = {}
    base = None
    print("AUDIT R10 — does the headline depend on our choices?\n")
    print("R10-C  reader selection, swept through the budget ratio")
    print(f"  {'ratio':<8}{'docs':>6}{'readers/doc':>13}{'human':>9}{'model':>9}"
          f"{'gap':>10}   95% CI")
    for ratio in RATIOS:
        hh, mm, un_hh, un_mm, doms, nread = collect(
            ratio, ranks, corpus, aug, meta, domains)
        if len(doms) < 20:
            print(f"  {ratio:<8}{len(doms):>6}   too few documents — REFUSED")
            continue
        g = [b - a for a, b in zip(hh, mm)]
        e, lo, hi = pc.boot(g, doms)
        he = pc.boot(hh, doms)[0]
        me = pc.boot(mm, doms)[0]
        out[f"ratio={ratio}"] = {
            "nDocs": len(doms), "readersPerDoc": sum(nread) / len(nread),
            "human": he, "model": me, "gap": {"est": e, "lo": lo, "hi": hi}}
        star = "  <- the paper's value" if abs(ratio - cv.RATIO) < 1e-9 else ""
        print(f"  {ratio:<8}{len(doms):>6}{sum(nread)/len(nread):>13.1f}"
              f"{he:>+9.3f}{me:>+9.3f}{e:>+10.3f}   [{lo:+.3f}, {hi:+.3f}]{star}")
        if abs(ratio - cv.RATIO) < 1e-9:
            base = (hh, mm, un_hh, un_mm, doms)

    assert base, "the paper's ratio produced no usable sample"
    hh, mm, un_hh, un_mm, doms = base

    # ---------------------------------------------------------------- A: inference
    print("\nR10-A  inference: a paired sign test, which assumes almost nothing")
    pos = sum(1 for a, b in zip(hh, mm) if b > a)
    n = len(hh)
    from math import comb
    tail = sum(comb(n, k) for k in range(pos, n + 1)) / (2 ** n)
    p = min(1.0, 2 * tail)
    print(f"  model-model exceeds human-human on {pos} of {n} documents "
          f"({pos/n:.1%}), exact two-sided p = {p:.2e}")
    out["signTest"] = {"nDocs": n, "modelHigher": pos, "p": p}
    print("  VERDICT: " + ("the ordering does not depend on the bootstrap"
                           if p < 0.001 else "the ordering weakens without the bootstrap"))

    # ---------------------------------------------------------------- B: metric
    print("\nR10-B  metric: normalising by the union instead of the budget")
    e1, lo1, hi1 = pc.boot([b - a for a, b in zip(hh, mm)], doms)
    e2, lo2, hi2 = pc.boot([b - a for a, b in zip(un_hh, un_mm)], doms)
    print(f"  over the budget  {e1:+.3f} [{lo1:+.3f}, {hi1:+.3f}]")
    print(f"  over the union   {e2:+.3f} [{lo2:+.3f}, {hi2:+.3f}]")
    out["metric"] = {"overBudget": {"est": e1, "lo": lo1, "hi": hi1},
                     "overUnion": {"est": e2, "lo": lo2, "hi": hi2}}
    print("  VERDICT: " + ("the gap survives a different normalisation"
                           if lo2 > 0 else "the gap depends on the normalisation"))

    p_ = os.path.join(HERE, "audit-r10-method-dependence.json")
    json.dump(out, open(p_, "w"), indent=2)
    print(f"\nwrote {p_}")


if __name__ == "__main__":
    main()


==> anc/audit-r12-unit-of-choice.json <==
{
  "nDocs": 90,
  "contiguity": {
    "reader": 0.4974839990671079,
    "gpt-5.4": 0.59285232948804,
    "claude-opus-5": 0.4722749426548805,
    "random-matched": 0.33041358912100666
  },
  "blocksPerBudget": {
    "reader": 0.7018440446816164,
    "model": 0.6754400465192456
  },
  "contiguityExcessReader": 0.16707040994610123,
  "contiguityExcessModel": 0.20215004695045363,
  "human-human": {
    "sentenceLevel": {
      "est": 0.2923374188046583,
      "lo": 0.2742835129409885,
      "hi": 0.3149482251115989
    },
    "blockLevel": {
      "est": 0.3613035167706452,
      "lo": 0.34249580182634765,
      "hi": 0.38296617088074864
    },
    "lift": 0.0689660979659869
  },
  "model-model": {
    "sentenceLevel": {
      "est": 0.6229826564316148,
      "lo": 0.5920369860815515,
      "hi": 0.6507149282536359
    },
    "blockLevel": {
      "est": 0.7013638465397545,
      "lo": 0.6752948791605842,
      "hi": 0.726593832474581
    },
    "lift": 0.07838119010813971
  },
  "liftGap": -0.009415092142152803,
  "verdict": "readers do not gain materially more than models from the coarser unit, so the sentence is not the source of the gap"
}

==> anc/audit-r12-unit-of-choice.py <==
#!/usr/bin/env python3
"""
AUDIT R12 — is the sentence the wrong unit, and is that unfair to readers?

A reader drags across a passage. A model returns a list of sentence numbers. Anchoring turns a
dragged passage into every sentence it touches, so one reader decision can become four marks, and
those four are CONTIGUOUS. A model's picks are not.

If reader marks are mostly runs and model picks mostly scattered, then measuring agreement per
sentence may be structurally unfair to readers: two readers who chose overlapping-but-offset
passages share only the overlap, while two models choosing the same scattered sentences share all
of them. That would depress the human side for a reason about the interface rather than about the
readers, and it is the kind of asymmetry that produces exactly this paper's headline.

Two things are measured:

R12-A  CONTIGUITY. What fraction of each set's members have a neighbour in the same set, against
       what a size-matched random set would give? This is descriptive and settles whether the
       asymmetry exists at all.

R12-B  BLOCK-LEVEL AGREEMENT. Collapse each set into maximal contiguous runs and measure agreement
       between the two sets' runs -- two runs count as agreeing if they overlap at all. If the
       sentence unit is what depresses readers, human agreement should rise sharply at block level
       while model agreement should not, because model picks are already scattered singletons.

Emits `audit-r12-unit-of-choice.json`.
"""

import importlib.util
import json
import os
import random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))


def contiguity(s):
    """Share of members with an immediate neighbour also in the set."""
    return sum(1 for x in s if (x - 1) in s or (x + 1) in s) / len(s) if s else 0.0


def blocks(s):
    """Maximal contiguous runs, as (start, end) inclusive."""
    out = []
    for x in sorted(s):
        if out and x == out[-1][1] + 1:
            out[-1][1] = x
        else:
            out.append([x, x])
    return [tuple(b) for b in out]


def block_overlap(a, b):
    """Share of a's runs that touch any of b's runs, symmetrised."""
    ba, bb = blocks(a), blocks(b)
    hit_a = sum(1 for s, e in ba if any(not (e < s2 or e2 < s) for s2, e2 in bb))
    hit_b = sum(1 for s, e in bb if any(not (e < s2 or e2 < s) for s2, e2 in ba))
    return (hit_a / len(ba) + hit_b / len(bb)) / 2


def main():
    aug, meta, domains, keepsets = cv.load()
    cont = {"reader": [], "gpt-5.4": [], "claude-opus-5": [], "random-matched": []}
    nb = {"reader": [], "model": []}
    blk = {"hh": [], "mm": []}
    sen = {"hh": [], "mm": []}
    doms = []

    for di, a in enumerate(aug):
        if not a or di >= len(meta):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        qual = [set(rnd.sample(r, budget)) for r in readers if len(r) >= budget]
        if len(qual) < 2:
            continue
        S = {}
        for arm, nm in zip(cv.MODEL_ARMS, ("gpt-5.4", "claude-opus-5")):
            v = keepsets.get(arm, {}).get("0.2") or []
            if di < len(v) and v[di]:
                S[nm] = set(v[di])
        if len(S) < 2:
            continue

        for s in qual:
            cont["reader"].append(contiguity(s))
            nb["reader"].append(len(blocks(s)) / budget)
        for nm, s in S.items():
            cont[nm].append(contiguity(s))
            nb["model"].append(len(blocks(s)) / budget)
        for _ in range(5):
            cont["random-matched"].append(contiguity(set(rnd.sample(range(n), budget))))

        pairs = list(combinations(range(len(qual)), 2))
        blk["hh"].append(sum(block_overlap(qual[i], qual[j]) for i, j in pairs) / len(pairs))
        sen["hh"].append(sum(len(qual[i] & qual[j]) / budget for i, j in pairs) / len(pairs))
        A, B = "gpt-5.4", "claude-opus-5"
        blk["mm"].append(block_overlap(S[A], S[B]))
        sen["mm"].append(len(S[A] & S[B]) / budget)
        doms.append(domains[di])

    print("AUDIT R12 — is the sentence the wrong unit of choice?\n")
    print(f"  {len(doms)} documents\n")
    print("R12-A  contiguity: share of a set's members with a neighbour in the same set\n")
    out = {"nDocs": len(doms), "contiguity": {}, "blocksPerBudget": {}}
    for k, v in cont.items():
        out["contiguity"][k] = sum(v) / len(v)
        print(f"  {k:<18}{sum(v)/len(v):.3f}   (n={len(v)})")
    for k, v in nb.items():
        out["blocksPerBudget"][k] = sum(v) / len(v)
    print(f"\n  runs per selected sentence: readers {out['blocksPerBudget']['reader']:.2f}   "
          f"models {out['blocksPerBudget']['model']:.2f}   "
          f"(1.00 = every pick isolated)")

    excess_r = out["contiguity"]["reader"] - out["contiguity"]["random-matched"]
    excess_m = (out["contiguity"]["gpt-5.4"] + out["contiguity"]["claude-opus-5"]) / 2 \
        - out["contiguity"]["random-matched"]
    out["contiguityExcessReader"] = excess_r
    out["contiguityExcessModel"] = excess_m
    print(f"\n  over a size-matched random set: readers {excess_r:+.3f}   models {excess_m:+.3f}")

    print("\nR12-B  agreement at the block level against the sentence level (RAW overlap)\n")

    def B(v):
        e, lo, hi = pc.boot(v, doms)
        return {"est": e, "lo": lo, "hi": hi}

    for lbl, d in (("human-human", "hh"), ("model-model", "mm")):
        s_, b_ = B(sen[d]), B(blk[d])
        out[lbl] = {"sentenceLevel": s_, "blockLevel": b_,
                    "lift": b_["est"] - s_["est"]}
        print(f"  {lbl:<14} sentence {s_['est']:.3f}   block {b_['est']:.3f}   "
              f"lift {b_['est'] - s_['est']:+.3f}")

    lift_h = out["human-human"]["lift"]
    lift_m = out["model-model"]["lift"]
    out["liftGap"] = lift_h - lift_m
    fair = lift_h - lift_m < 0.10
    print(f"\n  readers gain {lift_h:+.3f} from the coarser unit, models {lift_m:+.3f} "
          f"(difference {lift_h - lift_m:+.3f})")
    out["verdict"] = (
        "readers do not gain materially more than models from the coarser unit, so the sentence is "
        "not the source of the gap" if fair else
        "readers gain substantially more than models from the coarser unit: the sentence unit is "
        "depressing the human side and the paper must report the block-level comparison")
    print(f"  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "audit-r12-unit-of-choice.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r15-ceiling.json <==
{
  "nDocs": 71,
  "minReaders": 3,
  "bestArm": "gemini-3.1-pro",
  "twoReaders": {
    "est": 0.035521774961355716,
    "lo": 0.026743298972149894,
    "hi": 0.04420983294492038
  },
  "centroid": {
    "est": 0.0500599670397927,
    "lo": 0.035910287079266544,
    "hi": 0.06335628021026582
  },
  "bestModelVsReaders": {
    "est": 0.043136508857599044,
    "lo": 0.029650342846111802,
    "hi": 0.056084341192596636
  },
  "twoModels": {
    "est": 0.19946240813431756,
    "lo": 0.1707589195028467,
    "hi": 0.2268599676143904
  },
  "centroidOverPairwise": 1.4092754963470475,
  "bestModelShareOfCeiling": 0.861696709135062,
  "modelModelOverCeiling": 3.9844694259539715,
  "verdict": "the ceiling is +0.056 once the consensus stops improving, not the 3-reader figure. Against it the best of eighteen arms reaches 84%, the pre-specified incumbent 58% and the median arm 37%. Saturation is a property of the top few arms, not of models generally, and the paper must say which",
  "ceilingCurve": {
    "2": {
      "est": 0.0305823593978244,
      "lo": 0.013267488966049382,
      "hi": 0.046584693726977745
    },
    "3": {
      "est": 0.038624010994057385,
      "lo": 0.011052929784863762,
      "hi": 0.06263250682743185
    },
    "4": {
      "est": 0.04223470486071542,
      "lo": 0.01623725626102293,
      "hi": 0.07039564097657487
    },
    "6": {
      "est": 0.05582164113247864,
      "lo": 0.03250348581433998,
      "hi": 0.0819905461750441
    },
    "8": {
      "est": 0.05433297493927883,
      "lo": 0.0296976040316358,
      "hi": 0.0821390273973352
    }
  },
  "ceilingCurveDocs": 15,
  "ceilingSaturated": 0.05582164113247864,
  "ceilingSaturatedK": 6,
  "ceilingCurveFirst": 0.0305823593978244,
  "ceilingCurveFirstK": 2,
  "ceilingSpanOverTopTwo": 0.00148866619319981,
  "armSelection": {
    "max": {
      "est": 0.04667553617829718,
      "arm": "gemini-3.1-pro"
    },
    "third": {
      "est": 0.04155936724312837,
      "arm": "claude-opus-5"
    },
    "median": {
      "est": 0.020604631393768568,
      "arm": "deepseek-v3.1"
    },
    "incumbent": {
      "est": 0.032205408164767205,
      "arm": "gpt-5.4"
    }
  },
  "shareOfSaturatedCeiling": {
    "max": 0.8361548537694283,
    "third": 0.7445027842248073,
    "median": 0.36911547162987657,
    "incumbent": 0.5769340978051104
  }
}

==> anc/audit-r15-ceiling.py <==
#!/usr/bin/env python3
"""
AUDIT R15 — what IS the ceiling on agreeing with readers, and where are the models against it?

The paper claimed, one round after the claim it replaced was found false, that agreement with
readers is bounded by the level two readers reach with each other, "since a model cannot agree with
readers more than readers agree among themselves without agreeing with a consensus they do not
have."

That reasoning is wrong, and it is wrong in a way that is easy to check and was not checked. A
predictor aimed at the CENTROID of a crowd agrees with each member more than two members agree with
each other, whenever the members share a signal and differ in noise. There is a consensus; the
pairwise figure just is not it.

So this file measures the ceiling instead of asserting one. On documents with at least three
size-matched readers:

  * two individual readers -- the paper's yardstick;
  * the LEAVE-ONE-OUT CROWD CENTROID against the held-out reader -- what a predictor achieves if it
    predicts the crowd perfectly, which is the real ceiling for this task and this budget;
  * the best model in the panel against individual readers;
  * two models.

If the best model sits near the centroid, the reader side is saturated and the claim survives in a
stronger form than the false one. If it sits far below, models have room on the human side and the
paper's story changes again.

Emits `audit-r15-ceiling.json`.
"""

import hashlib
import importlib.util
import json
import os
import random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
PANEL = os.path.join(HERE, "..", "12-model-panel")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))
pa = _load("pa", os.path.join(PANEL, "panel-agreement.py"))

MIN_READERS = 3


def main():
    corpus = json.load(open(os.path.join(
        CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")))["docs"]
    aug, meta, domains, keepsets = cv.load()
    ranks = pa.load_all_rankings(corpus)
    pan = json.load(open(os.path.join(PANEL, "panel-agreement.json")))

    # the arm that agrees with readers most, chosen from the published table rather than here
    best_arm = max(pan["typicality"].items(), key=lambda x: x[1]["est"])[0]
    best_name = pa.META[best_arm][0]

    hh, cen, best, mm, doms = [], [], [], [], []
    for di, a in enumerate(aug):
        if not a or di >= len(meta) or di >= len(corpus):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        q = [set(rnd.sample(r, budget)) for r in readers if len(r) >= budget]
        if len(q) < MIN_READERS:
            continue
        S = {}
        for arm in cv.MODEL_ARMS:
            v = keepsets.get(arm, {}).get("0.2") or []
            if di < len(v) and v[di]:
                S[arm] = set(v[di])
        br = ranks.get(best_arm, [None] * len(corpus))[di]
        if len(S) < 2 or not br or len(br) < budget:
            continue
        bs = set(br[:budget])

        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qs = [tp.qvec_mc(x, bnd, n, cv.SEED + di * 1000 + i) for i, x in enumerate(q)]
        qb = tp.qvec_mc(bs, bnd, n, cv.SEED + di * 1000 + 200)
        qm = {k: tp.qvec_mc(v, bnd, n, cv.SEED + di * 1000 + 700 + j)
              for j, (k, v) in enumerate(S.items())}

        # leave-one-out centroid: the consensus of the OTHER readers, scored against the held-out
        # one. Including the held-out reader would let the ceiling predict its own target.
        cvals = []
        for i in range(len(q)):
            c = {}
            for j, r in enumerate(q):
                if j == i:
                    continue
                for x in r:
                    c[x] = c.get(x, 0) + 1
            cs = set(sorted(c, key=lambda x: -(c[x] + rnd.random() * 1e-6))[:budget])
            qc = tp.qvec_mc(cs, bnd, n, cv.SEED + di * 1000 + 300 + i)
            cvals.append(tp.excess(cs, q[i], qc, qs[i], budget)[0])
        cen.append(sum(cvals) / len(cvals))

        pr = list(combinations(range(len(q)), 2))
        hh.append(sum(tp.excess(q[i], q[j], qs[i], qs[j], budget)[0] for i, j in pr) / len(pr))
        best.append(sum(tp.excess(bs, q[i], qb, qs[i], budget)[0]
                        for i in range(len(q))) / len(q))
        A, B = cv.MODEL_ARMS
        mm.append(tp.excess(S[A], S[B], qm[A], qm[B], budget)[0])
        doms.append(domains[di])

    def B(v):
        e, lo, hi = pc.boot(v, doms)
        return {"est": e, "lo": lo, "hi": hi}

    out = {"nDocs": len(doms), "minReaders": MIN_READERS, "bestArm": best_name,
           "twoReaders": B(hh), "centroid": B(cen), "bestModelVsReaders": B(best),
           "twoModels": B(mm)}
    print(f"AUDIT R15 — the ceiling on agreeing with readers\n")
    print(f"  {len(doms)} documents with at least {MIN_READERS} size-matched readers\n")
    for lbl, k in (("two individual readers", "twoReaders"),
                   ("leave-one-out crowd centroid vs a reader", "centroid"),
                   (f"{best_name} vs readers (best arm)", "bestModelVsReaders"),
                   ("two models", "twoModels")):
        d = out[k]
        print(f"  {lbl:<42}{d['est']:+.3f} [{d['lo']:+.3f}, {d['hi']:+.3f}]")

    c, b_, h, m_ = (out[k]["est"] for k in
                    ("centroid", "bestModelVsReaders", "twoReaders", "twoModels"))
    out["centroidOverPairwise"] = c / h
    out["bestModelShareOfCeiling"] = b_ / c
    out["modelModelOverCeiling"] = m_ / c
    print(f"\n  the centroid beats the pairwise reader figure by {c - h:+.3f} ({c/h:.1f}x), so the")
    print(f"  pairwise figure is NOT a bound and the paper's stated ceiling was wrong.")
    print(f"\n  against the real ceiling of {c:+.3f}:")
    print(f"    the best model reaches {b_/c:.0%} of it")
    print(f"    two models reach {m_/c:.1f}x it")
    saturated = b_ / c > 0.8
    out["verdict"] = (
        f"the reader side is close to saturated -- the best arm reaches {b_/c:.0%} of what perfect "
        f"knowledge of the crowd achieves -- while model-model agreement stands at {m_/c:.1f} times "
        f"that ceiling. The claim survives in a stronger and correctly-argued form."
        if saturated else
        f"the best arm reaches only {b_/c:.0%} of the achievable ceiling, so models have "
        f"substantial room left on the reader side and the paper's story must change again")
    print(f"\n  VERDICT: {out['verdict']}")

    # ---------------------------------------------------------------- R16: two ways this is soft
    # (a) the ceiling depends on how many readers build the consensus, so a consensus of five is
    #     not "the" ceiling unless the curve has flattened;
    # (b) "the best arm" is a maximum over eighteen, which is biased upward.
    KS = [2, 3, 4, 6, 8]
    acc = {k: [] for k in KS}
    cdoms = []
    for di, a in enumerate(aug):
        if not a or di >= len(meta) or di >= len(corpus):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        q = [set(rnd.sample(r, budget)) for r in readers if len(r) >= budget]
        if len(q) < max(KS) + 1:
            continue
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        for k in KS:
            vals = []
            for _ in range(8):
                idx = rnd.sample(range(len(q)), k + 1)
                tgt, src = idx[0], idx[1:]
                c = {}
                for j in src:
                    for x in q[j]:
                        c[x] = c.get(x, 0) + 1
                cs = set(sorted(c, key=lambda x: -(c[x] + rnd.random() * 1e-6))[:budget])
                qc = tp.qvec_mc(cs, bnd, n, cv.SEED + di * 100 + k)
                qt = tp.qvec_mc(q[tgt], bnd, n, cv.SEED + di * 100 + 50 + k)
                vals.append(tp.excess(cs, q[tgt], qc, qt, budget)[0])
            acc[k].append(sum(vals) / len(vals))
        cdoms.append(domains[di])

    print(f"\n  R16-a  does the ceiling saturate?  ({len(cdoms)} documents with "
          f">= {max(KS) + 1} readers)")
    curve = {}
    for k in KS:
        e, lo, hi = pc.boot(acc[k], cdoms)
        curve[str(k)] = {"est": e, "lo": lo, "hi": hi}
        print(f"    consensus of {k:<2} readers   {e:+.3f} [{lo:+.3f}, {hi:+.3f}]")
    out["ceilingCurve"] = curve
    out["ceilingCurveDocs"] = len(cdoms)
    top = max(curve.values(), key=lambda v: v["est"])["est"]
    out["ceilingSaturated"] = top
    out["ceilingSaturatedK"] = int(max(curve, key=lambda k: curve[k]["est"]))
    out["ceilingCurveFirst"] = curve[str(KS[0])]["est"]
    out["ceilingCurveFirstK"] = KS[0]
    # taking the maximum over five noisy points is the same selection-over-noise this file
    # criticises in "the best of eighteen arms", and it biases the ceiling UP -- which makes both
    # the saturation shares and the model-model multiple SMALLER, so the direction is conservative
    # for every claim the paper draws from it. Reported so a reader can see the bias exists.
    out["ceilingSpanOverTopTwo"] = top - sorted(
        (v["est"] for v in curve.values()), reverse=True)[1]
    print(f"    the curve flattens near {top:+.3f}; the {MIN_READERS}-reader figure above "
          f"understates it")

    print("\n  R16-b  how much of 'the best arm' is a maximum over eighteen?")
    ty = sorted(((v["est"], k) for k, v in pan["typicality"].items()), reverse=True)
    sel = {"max": ty[0], "third": ty[2], "median": ty[len(ty) // 2],
           "incumbent": next(v for v in ty if v[1] == "A1")}
    out["armSelection"] = {k: {"est": v[0], "arm": pa.META[v[1]][0]} for k, v in sel.items()}
    out["shareOfSaturatedCeiling"] = {k: v[0] / top for k, v in sel.items()}
    for k, v in sel.items():
        print(f"    {k:<10}{v[0]:+.3f}  ({pa.META[v[1]][0]:<18}) = "
              f"{v[0]/top:.0%} of the saturated ceiling")
    out["verdict"] = (
        f"the ceiling is {top:+.3f} once the consensus stops improving, not the "
        f"{MIN_READERS}-reader figure. Against it the best of eighteen arms reaches "
        f"{sel['max'][0]/top:.0%}, the pre-specified incumbent {sel['incumbent'][0]/top:.0%} and "
        f"the median arm {sel['median'][0]/top:.0%}. Saturation is a property of the top few arms, "
        f"not of models generally, and the paper must say which")
    print(f"\n  REVISED VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "audit-r15-ceiling.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r18-interpretation.json <==
{
  "nDocs": 90,
  "medianSentences": 69.5,
  "medianBudget": 14.0,
  "arms": {
    "two readers": {
      "observed": 0.2923374188046583,
      "chance": 0.25219274671817626,
      "excess": 0.040144672086482036,
      "observedSentences": 4.092723863265216,
      "excessSentences": 0.5620254092107485
    },
    "two models": {
      "observed": 0.6229826564316148,
      "chance": 0.419847915039744,
      "excess": 0.20313474139187077,
      "observedSentences": 8.721757190042606,
      "excessSentences": 2.843886379486191
    }
  },
  "ceilingSentences": 0.781502975854701,
  "bestArmSentences": 0.6534575064961605,
  "modelModelSentences": 2.843886379486191,
  "modelOverCeilingSentences": 3.6389962256713573
}

==> anc/audit-r18-interpretation.py <==
#!/usr/bin/env python3
"""
AUDIT R18 — what does an excess agreement of +0.20 actually mean?

Every number in this paper is on a scale nobody has an intuition for. A referee will ask what
+0.203 buys over +0.040, and the paper has no answer: it reports a difference in a constructed
statistic and never says what the statistic counts.

It counts sentences. Each party names round(0.2n) of them, so multiplying an excess by that budget
gives the number of sentences two parties share BEYOND what their positions and lengths alone
predict. That is the interpretable unit, and this file computes it alongside the raw and
chance-level overlaps that produce it, so the three numbers can be read together:

    observed overlap = chance overlap + excess

Nothing here is a new claim. It is the same measurement expressed in units a reader can hold.

Emits `audit-r18-interpretation.json`.
"""

import importlib.util
import json
import os
import random
import statistics as st
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
PANEL = os.path.join(HERE, "..", "12-model-panel")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))


def main():
    aug, meta, domains, keepsets = cv.load()
    raw = {"hh": [], "mm": []}
    exp = {"hh": [], "mm": []}
    buds, ns, doms = [], [], []

    for di, a in enumerate(aug):
        if not a or di >= len(meta):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        q = [set(rnd.sample(r, budget)) for r in readers if len(r) >= budget]
        if len(q) < 2:
            continue
        S = {}
        for arm in cv.MODEL_ARMS:
            v = keepsets.get(arm, {}).get("0.2") or []
            if di < len(v) and v[di]:
                S[arm] = set(v[di])
        if len(S) < 2:
            continue
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qs = [tp.qvec_mc(x, bnd, n, cv.SEED + di * 1000 + i) for i, x in enumerate(q)]
        qm = {k: tp.qvec_mc(v, bnd, n, cv.SEED + di * 1000 + 500 + j)
              for j, (k, v) in enumerate(S.items())}
        pr = list(combinations(range(len(q)), 2))
        raw["hh"].append(sum(len(q[i] & q[j]) / budget for i, j in pr) / len(pr))
        exp["hh"].append(sum(sum(x * y for x, y in zip(qs[i], qs[j])) / budget
                             for i, j in pr) / len(pr))
        A, B = cv.MODEL_ARMS
        raw["mm"].append(len(S[A] & S[B]) / budget)
        exp["mm"].append(sum(x * y for x, y in zip(qm[A], qm[B])) / budget)
        buds.append(budget)
        ns.append(n)
        doms.append(domains[di])

    medb = st.median(buds)
    out = {"nDocs": len(doms), "medianSentences": st.median(ns), "medianBudget": medb,
           "arms": {}}
    print("AUDIT R18 — the scale, in sentences\n")
    print(f"  {len(doms)} documents. Median document {st.median(ns):.0f} sentences; each party "
          f"names {medb:.0f}.\n")
    print(f"  {'':<16}{'observed':>10}{'chance':>9}{'excess':>9}   of {medb:.0f} named")
    for k, lbl in (("hh", "two readers"), ("mm", "two models")):
        r = pc.boot(raw[k], doms)[0]
        e = pc.boot(exp[k], doms)[0]
        out["arms"][lbl] = {"observed": r, "chance": e, "excess": r - e,
                            "observedSentences": r * medb,
                            "excessSentences": (r - e) * medb}
        print(f"  {lbl:<16}{r:>9.1%}{e:>9.1%}{r - e:>9.1%}   "
              f"{r * medb:.1f} shared, {(r - e) * medb:+.1f} beyond chance")

    # the ceiling in the same units
    cj = os.path.join(HERE, "audit-r15-ceiling.json")
    if os.path.exists(cj):
        c = json.load(open(cj))
        sat = c["ceilingSaturated"]
        out["ceilingSentences"] = sat * medb
        out["bestArmSentences"] = c["armSelection"]["max"]["est"] * medb
        out["modelModelSentences"] = out["arms"]["two models"]["excessSentences"]
        print(f"\n  in the same units, of {medb:.0f} sentences named:")
        print(f"    the crowd-consensus ceiling is worth   {sat * medb:+.1f} sentences")
        print(f"    the best arm reaches                   "
              f"{c['armSelection']['max']['est'] * medb:+.1f}")
        print(f"    two readers reach                      "
              f"{out['arms']['two readers']['excessSentences']:+.1f}")
        print(f"    two models reach                       "
              f"{out['arms']['two models']['excessSentences']:+.1f}")
        out["modelOverCeilingSentences"] = (
            out["arms"]["two models"]["excessSentences"] / (sat * medb))
        print(f"\n  two models share {out['modelOverCeilingSentences']:.1f} times as many "
              f"extra sentences with each other as perfect knowledge of the crowd buys with a "
              f"reader.")

    p = os.path.join(HERE, "audit-r18-interpretation.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r20-literals-and-provenance.json <==
{
  "literals": [],
  "provenance": {
    "nullCorrectedAt": 1785494351.1643615,
    "artifacts": [
      {
        "artifact": "11-reader-equivalence/algorithm-control.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r1-truncation.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r10-method-dependence.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r15-ceiling.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r18-interpretation.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r20-literals-and-provenance.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r21-prereg-conformance.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r22-numerical-convergence.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r23-procedure-symmetry.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r26-mirror-choices.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r27-ratio-and-asymmetry.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r5-truncation-noise.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r7-excess-closed-form.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r8-null-size.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/audit-r9-zero-base.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/curve.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "11-reader-equivalence/typicality.json",
        "stale": true,
        "ageSeconds": 0
      },
      {
        "artifact": "12-model-panel/audit-r29-dev4.json",
        "stale": false,
        "ageSeconds": 0
      },
      {
        "artifact": "12-model-panel/convergence-character.json",
        "stale": false,
        "ageSeconds": 0
      },
      {
        "artifact": "12-model-panel/degeneracy.json",
        "stale": false,
        "ageSeconds": 0
      },
      {
        "artifact": "12-model-panel/dev4-out-of-sample.json",
        "stale": false,
        "ageSeconds": 0
      },
      {
        "artifact": "12-model-panel/generation-trend.json",
        "stale": false,
        "ageSeconds": 0
      },
      {
        "artifact": "12-model-panel/panel-agreement.json",
        "stale": false,
        "ageSeconds": 0
      },
      {
        "artifact": "12-model-panel/panel-coverage.json",
        "stale": false,
        "ageSeconds": 0
      },
      {
        "artifact": "13-purpose-vs-humanity/pilot.json",
        "stale": false,
        "ageSeconds": 0
      }
    ]
  },
  "staleArtifacts": [
    "11-reader-equivalence/algorithm-control.json",
    "11-reader-equivalence/audit-r1-truncation.json",
    "11-reader-equivalence/audit-r10-method-dependence.json",
    "11-reader-equivalence/audit-r15-ceiling.json",
    "11-reader-equivalence/audit-r18-interpretation.json",
    "11-reader-equivalence/audit-r20-literals-and-provenance.json",
    "11-reader-equivalence/audit-r21-prereg-conformance.json",
    "11-reader-equivalence/audit-r22-numerical-convergence.json",
    "11-reader-equivalence/audit-r23-procedure-symmetry.json",
    "11-reader-equivalence/audit-r26-mirror-choices.json",
    "11-reader-equivalence/audit-r27-ratio-and-asymmetry.json",
    "11-reader-equivalence/audit-r5-truncation-noise.json",
    "11-reader-equivalence/audit-r7-excess-closed-form.json",
    "11-reader-equivalence/audit-r8-null-size.json",
    "11-reader-equivalence/audit-r9-zero-base.json",
    "11-reader-equivalence/curve.json",
    "11-reader-equivalence/typicality.json"
  ],
  "degeneracy": {
    "nUsableArms": 18,
    "armsWithAnyIdentityRanking": 9,
    "armsAboveTenPercent": 4,
    "excludedArms": {
      "jamba-large-1.7": 11
    },
    "frontierArmsWithIdentityRankings": {
      "mistral-large-2512": "2/120",
      "deepseek-v3.1": "6/119"
    },
    "rates": {
      "llama-3.1-8b": 0.22,
      "nemotron-3-super": 0.162,
      "phi-4": 0.133,
      "granite-4.1-8b": 0.125,
      "deepseek-v3.1": 0.05,
      "llama-3.1-70b": 0.026,
      "claude-sonnet-4.5": 0.017,
      "mistral-large-2512": 0.017,
      "gemma-3-27b": 0.009
    }
  },
  "corpus": {
    "nDocs": 120,
    "nDomains": 78,
    "nMarkSets": 2523,
    "medianReadersPerDoc": 19.0,
    "minReadersPerDoc": 7,
    "maxReadersPerDoc": 45,
    "docsBelowStatedGate": 2,
    "selectionRate": 0.1938168846611177
  },
  "verdict": "0 hand-typed measured values in paper.tex; 17 artifacts predate the corrected null (reported, not enforced); 2 frontier arms return an identity ranking on at least one document, which the paper states in Limitations"
}

==> anc/audit-r20-literals-and-provenance.py <==
#!/usr/bin/env python3
"""
AUDIT R20 — the paper says it contains no hand-typed measured numbers. It contains nine.

The macro system exists because verifying the first draft by hand found six wrong figures and the
search-and-replace that fixed them missed eleven more. The header comment in paper.tex states the
invariant that makes the system worth having: "There are no numeric literals for measured values
below." That claim was never checked, and it is false. This file checks it, and checks the
provenance of what the macros are built from, because a macro that reads a stale artifact is worse
than a hand-typed number -- it looks verified.

Three things are tested.

R20-A  LITERALS. Scan paper.tex for numeric literals outside macros and outside the small set of
       design constants (band tolerances, the 0.2 budget ratio, the sentence-length gates, section
       and year numbers). Every survivor is a measured value that no artifact regenerates.

R20-B  PROVENANCE. The corrected null landed in typicality.py after several audit artifacts had
       already been written. Any macro sourced from an artifact older than that correction is a
       number computed under an estimator this paper documents as wrong -- twice, both times in
       the direction that understates excess.

R20-C  DEGENERACY CLAIMS. The limitations section asserts that four arms return identity rankings
       and that no frontier arm does so on any document. Both are checkable against degeneracy.json
       and neither was checked.

R20-D  CORPUS COUNTS. The document count, domain count, mark-set count, median readers per document
       and the reader-selection rate were all typed by hand. They are recomputed here so the paper
       can cite macros for them like everything else.

Emits `audit-r20-literals-and-provenance.json`.
"""

import json
import os
import re
import subprocess

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.join(HERE, "..")
PUB = os.path.join(ROOT, "publish7")

# Numbers that are design constants, not measurements: the paper fixes them, they are not read off
# an artifact, and regenerating them would be circular. Everything else must come from a macro.
DESIGN = {
    "11", "1",           # documentclass, geometry
    "0.2", "0.10", "0.05", "0.20", "0.30",   # budget ratio and band tolerances
    "30", "400", "300", "60", "12",  # sentence-length gates, doc cap, reader cap, stated gate
    "10", "000", "95", "100",   # bootstrap resamples, nominal level, a share of itself
    "2024", "2025", "2026", "2023", "2022", "2021", "1958", "3.1", "4.1", "2.5", "3.6",
    "5.4", "4.5", "4.6", "1.7", "4o", "8", "3", "5", "9", "2", "4", "6", "7",
}
# Model names carry digits that are not measurements ("Llama 3.1 70B", "GPT-4o"), and so do
# cross-references ("Section~5.6"), which point at the paper rather than at an artifact.
MODEL_TOK = re.compile(r"(?:70B|8B|27B|72B|32B|4o|3\.1|4\.1|5\.4|4\.5|4\.6|2\.5|3\.6|1\.7)")
XREF = re.compile(r"Section~?\d+(?:\.\d+)?")

NUM = re.compile(r"(?<![\\A-Za-z0-9_{])[+-]?\d+(?:[.,]\d+)?")


def scan_literals():
    """Numeric literals in prose, excluding macro bodies and design constants."""
    src = open(os.path.join(PUB, "paper.tex")).read().split("\n")
    hits = []
    for i, line in enumerate(src, 1):
        if line.lstrip().startswith("%") or "\\documentclass" in line or "\\usepackage" in line:
            continue
        if "\\bibitem" in line or "\\newblock" in line or "arXiv:" in line:
            continue
        # strip macro invocations so \trMmTwentyFour does not look like a number, and model names
        # so "Llama 3.1 70B" does not look like two
        clean = XREF.sub(" ", MODEL_TOK.sub(" ", re.sub(r"\\[A-Za-z]+", " ", line)))
        for m in NUM.finditer(clean):
            tok = m.group(0)
            if tok.lstrip("+-").replace(",", "") in DESIGN or tok in DESIGN:
                continue
            ctx = clean[max(0, m.start() - 45):m.start() + 25].strip()
            hits.append({"line": i, "value": tok, "context": " ".join(ctx.split())})
    return hits


def provenance():
    """Which macros are built from artifacts written before the null was corrected."""
    null_py = os.path.join(HERE, "typicality.py")
    cut = os.path.getmtime(null_py)
    srcs = re.findall(r'J\("([^"]+)"\)', open(os.path.join(PUB, "make-numbers.py")).read())
    out = []
    for rel in sorted(set(srcs)):
        p = os.path.join(ROOT, rel)
        if not os.path.exists(p):
            out.append({"artifact": rel, "status": "MISSING"})
            continue
        stale = os.path.getmtime(p) < cut
        out.append({"artifact": rel, "stale": stale,
                    "ageSeconds": round(cut - os.path.getmtime(p))})
    return {"nullCorrectedAt": cut, "artifacts": out}


def degeneracy():
    d = json.load(open(os.path.join(ROOT, "12-model-panel", "degeneracy.json")))["arms"]
    import importlib.util
    s = importlib.util.spec_from_file_location(
        "pa", os.path.join(ROOT, "12-model-panel", "panel-agreement.py"))
    pa = importlib.util.module_from_spec(s)
    s.loader.exec_module(pa)
    tier = {v[0]: v[4] for v in pa.META.values()}
    # degeneracy.json covers every arm that returned anything, including the ones excluded from
    # pooled statistics for low coverage. The paper's counts are over the usable panel, so the
    # excluded arms are reported separately rather than folded in.
    usable = {pa.META[a][0] for a in
              json.load(open(os.path.join(ROOT, "12-model-panel",
                                          "convergence-character.json")))["capableArms"]}
    excluded = {k: v["identityRankings"] for k, v in d.items()
                if k not in usable and v["identityRankings"] > 0}
    d = {k: v for k, v in d.items() if k in usable}
    any_id = {k: v for k, v in d.items() if v["identityRankings"] > 0}
    frontier_id = {k: v for k, v in any_id.items() if tier.get(k) == "frontier"}
    freq = {k: v for k, v in any_id.items()
            if v["identityRankings"] / max(1, v["nDocs"]) >= 0.10}
    return {"nUsableArms": len(d), "armsWithAnyIdentityRanking": len(any_id),
            "armsAboveTenPercent": len(freq), "excludedArms": excluded,
            "frontierArmsWithIdentityRankings": {
                k: f"{v['identityRankings']}/{v['nDocs']}" for k, v in frontier_id.items()},
            "rates": {k: round(v["identityRankings"] / max(1, v["nDocs"]), 3)
                      for k, v in sorted(any_id.items(),
                                         key=lambda x: -x[1]["identityRankings"])}}


def corpus_counts():
    """The counts the Data section states, recomputed from the artifacts they describe."""
    import importlib.util
    import statistics as st
    s = importlib.util.spec_from_file_location("cv", os.path.join(HERE, "curve.py"))
    cv = importlib.util.module_from_spec(s)
    s.loader.exec_module(cv)
    aug, meta, domains, _ks = cv.load()

    n_readers, marksets, eligible, total_pairs = [], 0, 0, 0
    for di, a in enumerate(aug):
        if not a or di >= len(meta):
            continue
        n = meta[di]["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        n_readers.append(len(readers))
        marksets += len(readers)
        total_pairs += len(readers)
        eligible += sum(1 for r in readers if len(r) >= budget)
    return {"nDocs": len(n_readers), "nDomains": len(set(domains[:len(n_readers)])),
            "nMarkSets": marksets, "medianReadersPerDoc": st.median(n_readers),
            "minReadersPerDoc": min(n_readers), "maxReadersPerDoc": max(n_readers),
            "docsBelowStatedGate": sum(1 for x in n_readers if x < 12),
            "selectionRate": eligible / total_pairs}


def main():
    out = {}
    print("AUDIT R20 — the invariant the macro system rests on, and where the macros come from\n")

    print("R20-A  numeric literals for measured values in paper.tex\n")
    lit = scan_literals()
    out["literals"] = lit
    for h in lit:
        print(f"  line {h['line']:>4}  {h['value']:>8}   ...{h['context']}")
    print(f"\n  {len(lit)} literals"
          + ("." if not lit else " -- each is a measured value with no macro behind it."))

    print("\nR20-B  artifact provenance against the corrected null\n")
    pr = provenance()
    out["provenance"] = pr
    for a in pr["artifacts"]:
        if a.get("status") == "MISSING":
            print(f"  MISSING  {a['artifact']}")
        else:
            tag = "PRE-CORRECTION" if a["stale"] else "ok"
            print(f"  {tag:<15} {a['artifact']}")
    stale = [a["artifact"] for a in pr["artifacts"] if a.get("stale")]
    out["staleArtifacts"] = stale
    print(f"\n  {len(stale)} artifact(s) predate the corrected null.")

    print("\nR20-C  the degeneracy claims in the limitations section\n")
    dg = degeneracy()
    out["degeneracy"] = dg
    print(f"  arms returning an identity ranking on at least one document: "
          f"{dg['armsWithAnyIdentityRanking']}")
    print(f"  arms doing so on at least 10% of their documents:            "
          f"{dg['armsAboveTenPercent']}")
    print(f"  FRONTIER arms returning an identity ranking: "
          f"{dg['frontierArmsWithIdentityRankings'] or 'none'}")
    print("\n  rates: " + ", ".join(f"{k} {v:.0%}" for k, v in dg["rates"].items()))

    print("\nR20-D  the corpus counts the Data section states\n")
    cc = corpus_counts()
    out["corpus"] = cc
    for k, v in cc.items():
        print(f"  {k:<22}{v}")

    # One boolean per check, not one verdict for all three. The single `ok` above shipped a verdict
    # accusing the paper of three things while `literals: []` sat in the same file: `stale` is
    # mtime-based and fires on artifacts written before the null was corrected (reported, never
    # enforced), and frontier arms returning identity rankings is a fact the paper now STATES rather
    # than a contradiction. A verdict that cannot be false is not a verdict.
    fr = dg["frontierArmsWithIdentityRankings"]
    out["verdict"] = (
        f"{len(lit)} hand-typed measured values in paper.tex; "
        f"{len(stale)} artifacts predate the corrected null (reported, not enforced); "
        f"{len(fr)} frontier arms return an identity ranking on at least one document, which the "
        f"paper states in Limitations")
    print(f"\n  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "audit-r20-literals-and-provenance.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")

    # exit non-zero on a literal so make-arxiv.sh can use this as a gate rather than a report.
    # Provenance and degeneracy are reported, not enforced: both are facts about the panel that the
    # paper now states, and neither should block a build.
    if lit:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/audit-r21-prereg-conformance.json <==
{
  "hc1": {
    "preRegistered": "mean over all pairs",
    "mean": 0.09892457988802071,
    "median": 0.09296751807525169,
    "humanHuman": 0.04014467208648204,
    "meanOverHh": 2.46420196620143,
    "medianOverHh": 2.315812117607426,
    "paperReports": "median"
  },
  "hc2": {
    "preRegistered": [
      "vendor",
      "generation",
      "size tier",
      "openness",
      "country"
    ],
    "sameCountry": {
      "nPairs": 94,
      "median": 0.08974494178172181,
      "min": 0.007422128704218769,
      "max": 0.28885769106730935
    },
    "differentCountry": {
      "nPairs": 59,
      "median": 0.09495482134455031,
      "min": 0.01824348404829006,
      "max": 0.21322711019480958
    },
    "reportedInPaper": true
  },
  "killSelfAgreement": {
    "condition": "P1 self-agreement must exceed cross-model agreement",
    "p1": {
      "label": "gpt-5.4 (re-run)",
      "base": "A1",
      "est": 0.2715791532930599,
      "lo": 0.24264689408077697,
      "hi": 0.2967760492782941,
      "n": 90
    },
    "pairsAbovePoint": 1,
    "pairsAboveInterval": 0,
    "worst": [
      {
        "a": "gemini-3.1-pro",
        "b": "gemini-3.6-flash",
        "est": 0.28885769106730935,
        "lo": 0.2632593370583406,
        "hi": 0.3110135197662093
      }
    ],
    "fired": true,
    "mentionedInPaper": true
  },
  "falsifierTable": {
    "claim": "Each row was pre-registered as a possible outcome, not constructed afterwards.",
    "routingRowIsDeviation": true,
    "note": "the routing control R1 was added as DEV-2 after the panel pre-registration was committed, so the blanket claim is false for that row"
  },
  "studyA": {
    "preRegHeadline": "k* -- the smallest crowd of readers that beats a model",
    "reportedInPaper": false,
    "note": "PREREG.md ships in anc/ and pre-registers a different study, whose headline quantity this paper never reports. The paper reuses that study's substrate and estimator, which is legitimate, but a reader handed the document will look for H-A2 and not find it"
  },
  "runnability": {
    "analysisScriptsShipped": 15,
    "runnableFromTarball": 0,
    "reason": "every analysis script resolves sibling paths to the corpus, the ranking caches and position-control.py, none of which ship -- by design, since they carry third-party article text and per-document sentence lengths",
    "whatIsReproducible": "numbers.tex, in full, from the shipped artifacts via make-numbers.py -- which is the end-to-end check that matters, since it is what connects every figure in the paper to a file"
  },
  "verdict": "two pre-registered items are not honoured as written (the mean over pairs, the country decomposition), one kill condition fired and is unreported, the falsifier table overclaims pre-registration for a row that is a deviation, and the shipped scripts cannot run"
}

==> anc/audit-r21-prereg-conformance.py <==
#!/usr/bin/env python3
"""
AUDIT R21 — does the paper report what it pre-registered, and can anyone run what we ship?

Twenty rounds checked the estimator, the claims and the numbers. Nobody checked the paper against
its own pre-registrations, which is the first thing a referee does with a paper that advertises
them, and nobody tried to run the tarball, which is the second.

R21-A  CONFORMANCE. Each pre-registered hypothesis and kill condition, against where the paper
       reports it. Two failure modes matter and both are here: a pre-registered quantity replaced
       by a different one (H-C1 fixed the MEAN over pairs; the paper reports the median), and a
       kill condition that FIRED and was never mentioned.

R21-B  RUNNABILITY. Every analysis script in the tarball resolves sibling paths -- the corpus, the
       ranking caches, position-control.py -- that are deliberately withheld. The scripts ship as
       specifications, not as programs, and the package must say so rather than implying a
       reproduction it cannot support. What CAN be reproduced from the tarball alone is
       numbers.tex: make-numbers.py reads only the shipped artifacts, and that is worth making
       true rather than nearly true.

Emits `audit-r21-prereg-conformance.json`.
"""

import importlib.util
import json
import os
import statistics as st

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.join(HERE, "..")
PN = os.path.join(ROOT, "12-model-panel")
PUB = os.path.join(ROOT, "publish7")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


def main():
    pa = _load("pa", os.path.join(PN, "panel-agreement.py"))
    pan = json.load(open(os.path.join(PN, "panel-agreement.json")))
    tex = open(os.path.join(PUB, "paper.tex")).read()
    M = pa.META
    ps, C, G = pan["pairs"], pan["controls"], pan["groups"]
    hh = pan["humanHuman"]["est"]
    ests = [p["est"] for p in ps]
    out = {}

    print("AUDIT R21 — the paper against its pre-registrations\n")

    # ---------------------------------------------------------------- H-C1: the mean, not a median
    mean, median = st.mean(ests), st.median(ests)
    out["hc1"] = {"preRegistered": "mean over all pairs", "mean": mean, "median": median,
                  "humanHuman": hh, "meanOverHh": mean / hh, "medianOverHh": median / hh,
                  "paperReports": "median" if "\\pairMedian" in tex else "unknown"}
    print(f"  H-C1  pre-registered the MEAN over all pairs; the paper reports the median.")
    print(f"        mean {mean:+.4f} ({mean/hh:.1f}x human)   median {median:+.4f} "
          f"({median/hh:.1f}x)   human {hh:+.4f}")
    print(f"        Both clear the yardstick, so the substitution costs nothing -- but a"
          f" quantity\n        swapped after the fact is a quantity a referee has to take on"
          f" trust. Report both.")

    # ---------------------------------------------------------------- H-C2: shared country
    out["hc2"] = {"preRegistered": ["vendor", "generation", "size tier", "openness", "country"],
                  "sameCountry": G["same country"], "differentCountry": G["different country"],
                  "reportedInPaper": "grpDiffVendor" in tex and "country" in tex}
    sc, dc = G["same country"]["median"], G["different country"]["median"]
    print(f"\n  H-C2  pre-registered a decomposition by shared COUNTRY; the paper's table omits it.")
    print(f"        same country   n={G['same country']['nPairs']:>3}  median {sc:+.4f}")
    print(f"        different      n={G['different country']['nPairs']:>3}  median {dc:+.4f}"
          f"   ({'HIGHER' if dc > sc else 'lower'} across borders)")

    # ---------------------------------------------------------------- kill condition: P1 vs pairs
    p1 = C["P1"]
    above_pt = [p for p in ps if p["est"] > p1["est"]]
    above_iv = [p for p in ps if p["lo"] > p1["hi"]]
    out["killSelfAgreement"] = {
        "condition": "P1 self-agreement must exceed cross-model agreement",
        "p1": p1, "pairsAbovePoint": len(above_pt), "pairsAboveInterval": len(above_iv),
        "worst": ([{"a": M[p["a"]][0], "b": M[p["b"]][0], "est": p["est"],
                    "lo": p["lo"], "hi": p["hi"]} for p in
                   sorted(above_pt, key=lambda x: -x["est"])] or None),
        "fired": bool(above_pt),
        "mentionedInPaper": "kill condition" in tex.lower() or "fired" in tex.lower()}
    print(f"\n  KILL CONDITION (panel §5): 'If P1 fails to exceed cross-model agreement, stop and")
    print(f"  diagnose before reporting anything else.'")
    print(f"        P1 = {p1['est']:+.4f} [{p1['lo']:+.4f}, {p1['hi']:+.4f}]")
    print(f"        pairs above its point estimate: {len(above_pt)};"
          f" above its interval: {len(above_iv)}")
    for p in sorted(above_pt, key=lambda x: -x["est"]):
        print(f"          {M[p['a']][0]} vs {M[p['b']][0]}  {p['est']:+.4f} "
              f"[{p['lo']:+.4f}, {p['hi']:+.4f}]")
    print(f"        FIRED: {bool(above_pt)}.  mentioned in the paper: "
          f"{out['killSelfAgreement']['mentionedInPaper']}")

    # ---------------------------------------------------------------- falsifier provenance
    dev2 = "DEV-2" in open(os.path.join(PN, "PREREG-PANEL.md")).read()
    out["falsifierTable"] = {
        "claim": "Each row was pre-registered as a possible outcome, not constructed afterwards.",
        "routingRowIsDeviation": dev2,
        "note": ("the routing control R1 was added as DEV-2 after the panel pre-registration was "
                 "committed, so the blanket claim is false for that row")}
    print(f"\n  FALSIFIER TABLE  claims every row was pre-registered. The routing row is DEV-2,")
    print(f"        an addition made after the panel pre-registration was committed.")

    # ---------------------------------------------------------------- Study A is not in the paper
    out["studyA"] = {
        "preRegHeadline": "k* -- the smallest crowd of readers that beats a model",
        "reportedInPaper": "k^*" in tex or "k*" in tex,
        "note": ("PREREG.md ships in anc/ and pre-registers a different study, whose headline "
                 "quantity this paper never reports. The paper reuses that study's substrate and "
                 "estimator, which is legitimate, but a reader handed the document will look for "
                 "H-A2 and not find it")}
    print(f"\n  STUDY A  PREREG.md ships with the paper and pre-registers k*, which the paper")
    print(f"        never reports (present in paper.tex: {out['studyA']['reportedInPaper']}).")

    # ---------------------------------------------------------------- R21-B: runnability
    print("\nR21-B  can anything in the tarball be run by the person who receives it?\n")
    scripts = [f for f in sorted(os.listdir(HERE)) if f.endswith(".py")]
    out["runnability"] = {
        "analysisScriptsShipped": len(scripts),
        "runnableFromTarball": 0,
        "reason": ("every analysis script resolves sibling paths to the corpus, the ranking caches "
                   "and position-control.py, none of which ship -- by design, since they carry "
                   "third-party article text and per-document sentence lengths"),
        "whatIsReproducible": ("numbers.tex, in full, from the shipped artifacts via "
                              "make-numbers.py -- which is the end-to-end check that matters, "
                              "since it is what connects every figure in the paper to a file")}
    print(f"  analysis scripts shipped: {len(scripts)} in this directory alone")
    print(f"  runnable from the tarball: 0 -- {out['runnability']['reason']}")
    print(f"  what IS reproducible: {out['runnability']['whatIsReproducible']}")

    out["verdict"] = (
        "two pre-registered items are not honoured as written (the mean over pairs, the country "
        "decomposition), one kill condition fired and is unreported, the falsifier table overclaims "
        "pre-registration for a row that is a deviation, and the shipped scripts cannot run")
    print(f"\n  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "audit-r21-prereg-conformance.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r22-numerical-convergence.json <==
{
  "simArms": [
    400,
    800,
    1500,
    4000
  ],
  "nSeeds": 6,
  "mcConvergence": {
    "400": {
      "human": 0.04010304599514618,
      "model": 0.20331738696314253,
      "gap": 0.16321434096799634,
      "lo": 0.13682130629945397,
      "hi": 0.18577315680575915,
      "nDocs": 90
    },
    "800": {
      "human": 0.0401134795213958,
      "model": 0.2030175556171578,
      "gap": 0.16290407609576202,
      "lo": 0.1365156756512325,
      "hi": 0.18540320193572302,
      "nDocs": 90
    },
    "1500": {
      "human": 0.04014467208648204,
      "model": 0.2031347413918708,
      "gap": 0.16299006930538876,
      "lo": 0.1366787231381798,
      "hi": 0.18545680155965644,
      "nDocs": 90
    },
    "4000": {
      "human": 0.04012353280824496,
      "model": 0.2031483845439631,
      "gap": 0.16302485173571815,
      "lo": 0.13663184402948095,
      "hi": 0.1854815608889565,
      "nDocs": 90
    }
  },
  "mcMaxShiftFromPaper": 8.599320962673906e-05,
  "mcShiftAsShareOfInterval": 0.0017629478735037025,
  "seedStability": {
    "human": {
      "mean": 0.04071273717028015,
      "sd": 0.002275840551175137,
      "min": 0.03713048694474567,
      "max": 0.04415034152454058
    },
    "model": {
      "mean": 0.20310362731834342,
      "sd": 4.847489882450324e-05,
      "min": 0.20304021683703982,
      "max": 0.2031902990750302
    },
    "gap": {
      "mean": 0.16239089014806327,
      "sd": 0.002253456185073909,
      "min": 0.1590399575504896,
      "max": 0.16597521093151332,
      "paper": 0.16299006930538876
    }
  },
  "seedSpan": 0.006935253381023715,
  "seedSpanAsShareOfInterval": 0.14217971690270959,
  "bandOccupancy": {
    "0.05": {
      "median": 2,
      "mean": 2.602584155049303,
      "p10": 1,
      "singletonShare": 0.27480448826929615,
      "nSentences": 14705
    },
    "0.1": {
      "median": 7,
      "mean": 7.470860251615097,
      "p10": 2,
      "singletonShare": 0.043046582794967696,
      "nSentences": 14705
    },
    "0.2": {
      "median": 22,
      "mean": 24.802788167290036,
      "p10": 7,
      "singletonShare": 0.00217613056783407,
      "nSentences": 14705
    }
  },
  "lowArmSingletonShare": 0.27480448826929615,
  "verdict": "converged: the Monte Carlo budget moves the gap by 0% of the reported interval and the truncation seed by 14%, with every draw's gap above zero. The paper's precision is real and both sources belong in the sensitivity section"
}

==> anc/audit-r22-numerical-convergence.py <==
#!/usr/bin/env python3
"""
AUDIT R22 — is the headline converged, or is it one draw of two random number generators?

Twenty-one rounds audited WHAT is computed. None audited whether the computation has settled. Two
sources of randomness sit underneath every figure in this paper and neither has ever been varied:

R22-A  THE MONTE CARLO NULL. Inclusion probabilities are estimated by MC_SIMS = 1500 shuffles per
       set. Nobody chose 1500 by measuring anything. Excess is linear in those probabilities, so
       the noise is unbiased -- but unbiased noise still moves a point estimate, and the human
       figure is small enough that it could move a lot in relative terms. Recomputed at four
       simulation counts; if the headline is converged the curve is flat well before 1500.

R22-B  THE TRUNCATION SEED. Readers with more than b marks are truncated to b uniformly at random,
       once, under a single fixed seed. The entire human side of this paper is therefore one
       realisation of that draw. R5 measured how much a reader disagrees with themselves under a
       second truncation, which bounds the noise per reader; it did not show that the HEADLINE GAP
       survives a different draw. Recomputed under several seeds.

The question in both halves is not whether the numbers move -- they will -- but whether they move
by less than the interval the paper already reports. If the seed-to-seed spread is comparable to
the bootstrap width, the paper is quoting a precision it does not have.

R22-C  BAND OCCUPANCY. The band width is described in the paper as the null's one free parameter,
       and swept over 0.05, 0.10 and 0.20 to show the ordering survives. But a band that contains
       only the sentence itself is not a null at all -- that sentence cannot be moved, so it
       contributes the same amount to observed and expected overlap and nets to nothing. If the
       low arm of the sweep is mostly singletons, it is not a stricter null, it is a degenerate
       one, and presenting it as an alternative overstates what the sweep shows.

Emits `audit-r22-numerical-convergence.json`.
"""

import importlib.util
import json
import os
import random
import statistics as st
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")

SIM_ARMS = [400, 800, 1500, 4000]
SEEDS = 6


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))


def one_pass(aug, meta, domains, keepsets, sims, seed_offset):
    """Human-human and model-model excess per document, at a given MC budget and truncation seed."""
    hh, mm, doms = [], [], []
    for di, a in enumerate(aug):
        if not a or di >= len(meta):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + seed_offset + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        q = [set(rnd.sample(r, budget)) for r in readers if len(r) >= budget]
        if len(q) < 2:
            continue
        S = {}
        for arm in cv.MODEL_ARMS:
            v = keepsets.get(arm, {}).get("0.2") or []
            if di < len(v) and v[di]:
                S[arm] = set(v[di])
        if len(S) < 2:
            continue
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        # MC seeds vary with the arm so the two passes are independent draws, not the same one
        base = cv.SEED + seed_offset * 7919 + di * 1000
        qs = [tp.qvec_mc(x, bnd, n, base + i, sims=sims) for i, x in enumerate(q)]
        qm = {k: tp.qvec_mc(v, bnd, n, base + 500 + j, sims=sims)
              for j, (k, v) in enumerate(S.items())}
        pr = list(combinations(range(len(q)), 2))
        hh.append(sum(tp.excess(q[i], q[j], qs[i], qs[j], budget)[0] for i, j in pr) / len(pr))
        A, B = cv.MODEL_ARMS
        mm.append(tp.excess(S[A], S[B], qm[A], qm[B], budget)[0])
        doms.append(domains[di])
    return hh, mm, doms


def main():
    aug, meta, domains, keepsets = cv.load()
    out = {"simArms": SIM_ARMS, "nSeeds": SEEDS}

    print("AUDIT R22 — is the headline converged?\n")

    # -------------------------------------------------------------- A: Monte Carlo convergence
    print(f"R22-A  Monte Carlo budget for the null's inclusion probabilities "
          f"(paper uses {tp.MC_SIMS})\n")
    print(f"  {'sims':>6}{'human':>10}{'model':>10}{'gap':>10}   gap 95% CI")
    rows = {}
    for sims in SIM_ARMS:
        hh, mm, doms = one_pass(aug, meta, domains, keepsets, sims, 0)
        gap = [b - a for a, b in zip(hh, mm)]
        e, lo, hi = pc.boot(gap, doms)
        rows[str(sims)] = {"human": st.mean(hh), "model": st.mean(mm),
                           "gap": e, "lo": lo, "hi": hi, "nDocs": len(doms)}
        print(f"  {sims:>6}{st.mean(hh):>+10.4f}{st.mean(mm):>+10.4f}{e:>+10.4f}"
              f"   [{lo:+.4f}, {hi:+.4f}]")
    out["mcConvergence"] = rows
    ref = rows[str(tp.MC_SIMS)]
    span = max(abs(v["gap"] - ref["gap"]) for k, v in rows.items() if int(k) >= 800)
    width = ref["hi"] - ref["lo"]
    out["mcMaxShiftFromPaper"] = span
    out["mcShiftAsShareOfInterval"] = span / width
    print(f"\n  largest shift in the gap from the paper's budget, at 800 sims or more: "
          f"{span:+.4f}")
    print(f"  the paper's bootstrap interval is {width:.4f} wide, so that is "
          f"{span / width:.1%} of it")

    # -------------------------------------------------------------- B: truncation seed stability
    print(f"\nR22-B  the reader-truncation seed ({SEEDS} draws, paper uses the first)\n")
    print(f"  {'draw':>6}{'human':>10}{'model':>10}{'gap':>10}")
    hs, ms, gs = [], [], []
    for k in range(SEEDS):
        hh, mm, doms = one_pass(aug, meta, domains, keepsets, tp.MC_SIMS, k * 101)
        gap = [b - a for a, b in zip(hh, mm)]
        e, _lo, _hi = pc.boot(gap, doms)
        hs.append(st.mean(hh))
        ms.append(st.mean(mm))
        gs.append(e)
        print(f"  {k:>6}{st.mean(hh):>+10.4f}{st.mean(mm):>+10.4f}{e:>+10.4f}"
              f"{'   <- the paper' if k == 0 else ''}")
    out["seedStability"] = {
        "human": {"mean": st.mean(hs), "sd": st.pstdev(hs), "min": min(hs), "max": max(hs)},
        "model": {"mean": st.mean(ms), "sd": st.pstdev(ms), "min": min(ms), "max": max(ms)},
        "gap": {"mean": st.mean(gs), "sd": st.pstdev(gs), "min": min(gs), "max": max(gs),
                "paper": gs[0]}}
    print(f"\n  human  {st.mean(hs):+.4f} +/- {st.pstdev(hs):.4f}   "
          f"range [{min(hs):+.4f}, {max(hs):+.4f}]")
    print(f"  model  {st.mean(ms):+.4f} +/- {st.pstdev(ms):.4f}   (models are not truncated; "
          f"any movement here is Monte Carlo alone)")
    print(f"  gap    {st.mean(gs):+.4f} +/- {st.pstdev(gs):.4f}   "
          f"range [{min(gs):+.4f}, {max(gs):+.4f}]")
    seed_span = max(gs) - min(gs)
    out["seedSpan"] = seed_span
    out["seedSpanAsShareOfInterval"] = seed_span / width
    print(f"\n  seed-to-seed span of the gap is {seed_span:.4f}, "
          f"{seed_span / width:.1%} of the reported interval")

    # -------------------------------------------------------------- C: does the null have room?
    print(f"\nR22-C  how many sentences can the null actually move a sentence to?\n")
    print(f"  {'tolerance':>10}{'median band':>14}{'mean':>8}{'10th pct':>10}{'singletons':>13}")
    bands = {}
    for tol in tp.TOL_SWEEP:
        sizes = []
        for di, a in enumerate(aug):
            if not a or di >= len(meta):
                continue
            sizes.extend(len(c) for c in tp.bands(meta[di], tol))
        sizes.sort()
        single = sum(1 for s in sizes if s <= 1) / len(sizes)
        bands[str(tol)] = {"median": sizes[len(sizes) // 2],
                           "mean": st.mean(sizes), "p10": sizes[len(sizes) // 10],
                           "singletonShare": single, "nSentences": len(sizes)}
        star = "  <- the paper's primary" if abs(tol - tp.TOL_PRIMARY) < 1e-9 else ""
        print(f"  {tol:>10.2f}{sizes[len(sizes)//2]:>14d}{st.mean(sizes):>8.1f}"
              f"{sizes[len(sizes)//10]:>10d}{single:>12.1%}{star}")
    out["bandOccupancy"] = bands
    lo_tol = str(min(tp.TOL_SWEEP))
    out["lowArmSingletonShare"] = bands[lo_tol]["singletonShare"]
    print(f"\n  at the sweep's low arm ({lo_tol}) {bands[lo_tol]['singletonShare']:.0%} of sentences"
          f" have no permissible replacement but themselves.")
    print(f"  Those sentences contribute equally to observed and expected overlap and net to"
          f" nothing,\n  so that arm is not a stricter null -- it is a partly degenerate one, and"
          f" the collapse of\n  its magnitudes is arithmetic rather than evidence. The paper must"
          f" say so.")

    ok = span / width < 0.25 and seed_span / width < 0.35 and min(gs) > 0
    out["verdict"] = (
        f"converged: the Monte Carlo budget moves the gap by {span / width:.0%} of the reported "
        f"interval and the truncation seed by {seed_span / width:.0%}, with every draw's gap above "
        f"zero. The paper's precision is real and both sources belong in the sensitivity section"
        if ok else
        f"NOT converged: numerical choices move the gap by a material fraction of the interval "
        f"({span / width:.0%} for simulations, {seed_span / width:.0%} for the seed). The paper is "
        f"quoting a precision it does not have and must average over draws")
    print(f"\n  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "audit-r22-numerical-convergence.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r23-procedure-symmetry.json <==
{
  "nDocs": 90,
  "reps": 6,
  "p90OvermarkRatio": 2.75,
  "medianOvermarkRatio": 1.5178571428571428,
  "humanHuman": {
    "est": 0.04014467208648204,
    "lo": 0.029440548983804393,
    "hi": 0.05244332163214413
  },
  "modelModelSharp": {
    "est": 0.20328155736138392,
    "lo": 0.17885003951522085,
    "hi": 0.22449597682252767
  },
  "modelModelMatched": {
    "est": 0.12244916045409737,
    "lo": 0.10705820034045631,
    "hi": 0.13679684437088557
  },
  "modelModelP90": {
    "est": 0.03314910925655442,
    "lo": 0.024727984638343345,
    "hi": 0.0414723768643551
  },
  "gapSharp": {
    "est": 0.1631368852749019,
    "lo": 0.1368666967620357,
    "hi": 0.18570225625147055
  },
  "gapMatched": {
    "est": 0.08230448836761534,
    "lo": 0.06495512051972775,
    "hi": 0.09853584710515284
  },
  "gapP90": {
    "est": -0.0069955628299276235,
    "lo": -0.021027064823780767,
    "hi": 0.005043413320126898
  },
  "matchedRetention": 0.6023623689404017,
  "p90Retention": 0.1630699296425773,
  "strata": {
    "1.00-1.25x": {
      "nPairs": 219,
      "nDocs": 54,
      "nDomains": 40,
      "human": 0.050530011887513944,
      "model": 0.18806842260707918,
      "gap": 0.13753841071956524,
      "lo": 0.09482951965994407,
      "hi": 0.1793169106218447
    },
    "1.25-1.75x": {
      "nPairs": 566,
      "nDocs": 81,
      "nDomains": 51,
      "human": 0.042005751967474234,
      "model": 0.10453075158175702,
      "gap": 0.06252499961428279,
      "lo": 0.04763840906557728,
      "hi": 0.08188002902348092
    },
    "1.75-2.50x": {
      "nPairs": 453,
      "nDocs": 55,
      "nDomains": 38,
      "human": 0.028872537975894105,
      "model": 0.05609171773320154,
      "gap": 0.02721917975730743,
      "lo": 0.016672311646762795,
      "hi": 0.039353411473035595
    },
    "2.50x and up": {
      "nPairs": 191,
      "nDocs": 27,
      "nDomains": 23,
      "human": -0.003446787942735238,
      "model": 0.009415647797225502,
      "gap": 0.012862435739960739,
      "lo": 0.0023412839346365864,
      "hi": 0.026353050454011026
    }
  },
  "strataAllPositive": true,
  "verdict": "the asymmetry is real and large -- putting the models through the readers' procedure costs them 40% of their agreement -- and the ordering survives it at every level of over-marking, with the matched gap at +0.082 [+0.065, +0.099], about half the published gap. The MAGNITUDES in this paper are procedure-dependent and must be reported as such; the ordering is not"
}

==> anc/audit-r23-procedure-symmetry.py <==
#!/usr/bin/env python3
"""
AUDIT R23 — the two sides are not put through the same procedure, and only one of them is blunted.

A model's set is its top-b, the sharpest b sentences it can name. A reader's set is a UNIFORMLY
RANDOM b of the marks they made -- because a reader supplies no ranking, so there is no principled
way to take their "best" b. The median reader marks 1.5 times the budget, so roughly a third of
what a reader said is discarded by a coin flip, and the coin flip is different for each reader.
Models never pay that.

Audit R5 measured how much this costs, by truncating one reader twice and comparing the copies:
a reader agrees with themselves at +0.239, and two readers reach 15% of that. It did not do the
obvious symmetric thing, which is to put the MODELS through the reader's procedure and see what
survives. That is this file.

The mirror is exact rather than approximate. On each document, for each qualifying reader holding
M marks, take each model's top-M -- the same amount the reader said -- and then draw a uniformly
random b of it. Average over the readers on that document, so the models face the same distribution
of over-selection the readers actually had. Two arms bound it:

  matched   each model blunted to each reader's own M, averaged over that document's readers
  p90       every model blunted at the 90th-percentile over-marking ratio, a harsher mirror
  strata    reader PAIRS bucketed by how much they over-mark, against models blunted at that
            bucket's own ratio -- the only arm that compares like with like at every level

The third arm exists because the first two disagree and the second is not a mirror. Blunting every
model at the heaviest readers' ratio while comparing against ALL readers loads the dice: it gives
the models the worst case and the readers the average one. The stratified arm removes that by
asking the question separately inside each level of over-marking, which is the form a referee will
demand and the form that decides it.

Emits `audit-r23-procedure-symmetry.json`.
"""

import importlib.util
import json
import os
import random
import statistics as st
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
PN = os.path.join(HERE, "..", "12-model-panel")

REPS = 6            # independent blunting draws per document, averaged
STRATA = [1.25, 1.75, 2.5, 99]   # upper edges of the over-marking buckets


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))
pa = _load("pa", os.path.join(PN, "panel-agreement.py"))


def main():
    corpus = json.load(open(os.path.join(
        CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")))["docs"]
    aug, meta, domains, keepsets = cv.load()
    ranks = pa.load_all_rankings(corpus)
    # curve.py keys keep sets by 'llm'/'llm_anthropic'; load_all_rankings keys by panel arm id.
    # The first version of this file used the former against the latter, got no rankings at all,
    # and died on an empty list -- which is the good failure. A silent zero would not have been.
    A, B = 'A1', 'A2'

    hh, sharp, matched, p90arm, doms = [], [], [], [], []
    ratios = []
    strata, blunt_cache = {}, {}

    # the harsher mirror needs a corpus-wide over-marking ratio, fixed before the loop
    allr = []
    for di, a in enumerate(aug):
        if not a or di >= len(meta):
            continue
        n = meta[di]["n"]
        b = max(1, int(round(cv.RATIO * n)))
        for mk in a["readerMarks"]:
            mm = len({j for j in mk if 0 <= j < n})
            if mm >= b:
                allr.append(mm / b)
    allr.sort()
    P90 = allr[int(0.9 * len(allr))]

    for di, a in enumerate(aug):
        if not a or di >= len(meta) or di >= len(corpus):
            continue
        m = meta[di]
        n = m["n"]
        b = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)
        marks = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        elig = [r for r in marks if len(r) >= b]
        if len(elig) < 2:
            continue
        rA, rB = ranks.get(A, [None] * len(corpus))[di], ranks.get(B, [None] * len(corpus))[di]
        if not rA or not rB or len(rA) < b or len(rB) < b:
            continue

        q = [set(rnd.sample(r, b)) for r in elig]
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qs = [tp.qvec_mc(x, bnd, n, cv.SEED + di * 1000 + i) for i, x in enumerate(q)]
        pr = list(combinations(range(len(q)), 2))
        hh.append(sum(tp.excess(q[i], q[j], qs[i], qs[j], b)[0] for i, j in pr) / len(pr))

        # the paper's model-model, unblunted
        SA, SB = set(rA[:b]), set(rB[:b])
        qa = tp.qvec_mc(SA, bnd, n, cv.SEED + di * 1000 + 700)
        qb = tp.qvec_mc(SB, bnd, n, cv.SEED + di * 1000 + 701)
        sharp.append(tp.excess(SA, SB, qa, qb, b)[0])

        def blunt(Ma, Mb, tag):
            """Model A cut to Ma and model B to Mb, then a random b of each.

            The two arguments matter. An earlier version took one M and applied it to both models,
            which is not the mirror of a reader pair: the two readers held different numbers of
            marks and therefore discarded different shares. Blunting both models at one level
            compares a symmetric pair of models against an asymmetric pair of readers.
            """
            vals = []
            for rep in range(REPS):
                r2 = random.Random(cv.SEED + di * 97 + rep + tag)
                ca = set(r2.sample(rA[:min(Ma, len(rA))], b))
                cb = set(r2.sample(rB[:min(Mb, len(rB))], b))
                qca = tp.qvec_mc(ca, bnd, n, cv.SEED + di * 1000 + 800 + rep + tag)
                qcb = tp.qvec_mc(cb, bnd, n, cv.SEED + di * 1000 + 900 + rep + tag)
                vals.append(tp.excess(ca, cb, qca, qcb, b)[0])
            return sum(vals) / len(vals)

        # matched: average the blunting over this document's actual reader mark counts
        per_reader = [blunt(len(r), len(r), 11 * k) for k, r in enumerate(elig[:6])]
        matched.append(sum(per_reader) / len(per_reader))
        _hb = max(b + 1, int(round(P90 * b)))
        p90arm.append(blunt(_hb, _hb, 5000))
        ratios.append(st.median(len(r) / b for r in elig))
        doms.append(domains[di])

        # STRATIFIED: for each reader pair, the level of over-marking is the smaller of the two
        # ratios -- that is the pool the shared budget was actually drawn from. Each pair goes into
        # a bucket with the model-model value blunted at the SAME level, so both sides face the
        # same amount of discarding. This is the comparison the other two arms only bracket.
        for i, j in pr:
            # each model is blunted to ITS OWN counterpart reader's mark count, so the two sides
            # are asymmetric in the same way. The bucket is keyed on the pair's mean over-marking,
            # since with per-reader blunting there is no single level to key on.
            Ma, Mb = len(elig[i]), len(elig[j])
            lvl = (Ma + Mb) / (2 * b)
            bk = next((t for t in STRATA if lvl < t), STRATA[-1])
            strata.setdefault(bk, {"hh": [], "mm": [], "doms": [], "docs": set()})
            s = strata[bk]
            s["hh"].append(tp.excess(q[i], q[j], qs[i], qs[j], b)[0])
            key = (di, Ma, Mb)
            if key not in blunt_cache:
                blunt_cache[key] = blunt(Ma, Mb, 7000 + (Ma * 13 + Mb) % 971)
            s["mm"].append(blunt_cache[key])
            s["doms"].append(domains[di])
            s["docs"].add(di)

    def Bt(v):
        e, lo, hi = pc.boot(v, doms)
        return {"est": e, "lo": lo, "hi": hi}

    out = {"nDocs": len(doms), "reps": REPS, "p90OvermarkRatio": P90,
           "medianOvermarkRatio": st.median(ratios),
           "humanHuman": Bt(hh), "modelModelSharp": Bt(sharp),
           "modelModelMatched": Bt(matched), "modelModelP90": Bt(p90arm)}
    for nm, v in (("gapSharp", [x - y for x, y in zip(sharp, hh)]),
                  ("gapMatched", [x - y for x, y in zip(matched, hh)]),
                  ("gapP90", [x - y for x, y in zip(p90arm, hh)])):
        out[nm] = Bt(v)

    print("AUDIT R23 — the models put through the readers' procedure\n")
    print(f"  {len(doms)} documents. Readers over-mark by a median of "
          f"{st.median(ratios):.2f}x the budget; the 90th percentile is {P90:.2f}x.\n")
    print(f"  {'':<44}{'excess':>10}   95% CI")
    for lbl, k in (("two readers (random b of their marks)", "humanHuman"),
                   ("two models, top-b as published", "modelModelSharp"),
                   ("two models, blunted to each reader's M", "modelModelMatched"),
                   (f"two models, blunted at the {P90:.2f}x ratio", "modelModelP90")):
        d = out[k]
        print(f"  {lbl:<44}{d['est']:>+10.4f}   [{d['lo']:+.4f}, {d['hi']:+.4f}]")
    print(f"\n  {'':<44}{'gap':>10}   95% CI")
    for lbl, k in (("paired gap, models as published", "gapSharp"),
                   ("paired gap, models blunted to match", "gapMatched"),
                   ("paired gap, models blunted harder", "gapP90")):
        d = out[k]
        print(f"  {lbl:<44}{d['est']:>+10.4f}   [{d['lo']:+.4f}, {d['hi']:+.4f}]")

    retained = out["modelModelMatched"]["est"] / out["modelModelSharp"]["est"]
    out["matchedRetention"] = retained
    out["p90Retention"] = out["modelModelP90"]["est"] / out["modelModelSharp"]["est"]
    print(f"\n  blunting the models the way readers are blunted retains {retained:.0%} of "
          f"model-model agreement.")

    # ------------------------------------------------------------------ the arm that decides it
    print(f"\n  STRATIFIED by how much the reader pair over-marked, with the models blunted at")
    print(f"  the same level -- both sides discarding the same share.\n")
    # pairs are NOT the effective sample: the bootstrap resamples domains, and pairs on one
    # document share readers. Both counts are printed so the precision cannot be overread.
    print(f"  {'over-marking':<16}{'pairs':>7}{'docs':>6}{'doms':>8}{'readers':>13}"
          f"{'models':>12}{'gap':>10}   gap 95% CI")
    sr = {}
    prev = 1.0
    for bk in STRATA:
        s = strata.get(bk)
        if not s or len(s["hh"]) < 30:
            prev = bk
            continue
        gap = [x - y for x, y in zip(s["mm"], s["hh"])]
        eh = sum(s["hh"]) / len(s["hh"])
        em = sum(s["mm"]) / len(s["mm"])
        e, lo, hi = pc.boot(gap, s["doms"])
        lbl = f"{prev:.2f}-{bk:.2f}x" if bk < 90 else f"{prev:.2f}x and up"
        sr[lbl] = {"nPairs": len(s["hh"]), "nDocs": len(s["docs"]),
                   "nDomains": len(set(s["doms"])), "human": eh, "model": em,
                   "gap": e, "lo": lo, "hi": hi}
        print(f"  {lbl:<16}{len(s['hh']):>7}{len(s['docs']):>6}{len(set(s['doms'])):>8}"
              f"{eh:>+13.4f}{em:>+12.4f}{e:>+10.4f}   [{lo:+.4f}, {hi:+.4f}]")
        prev = bk
    out["strata"] = sr
    out["strataAllPositive"] = all(v["lo"] > 0 for v in sr.values())
    print(f"\n  every bucket's gap above zero: {out['strataAllPositive']}")
    survives = out["strataAllPositive"] and out["gapMatched"]["lo"] > 0
    out["verdict"] = (
        f"the asymmetry is real and large -- putting the models through the readers' procedure "
        f"costs them {1 - retained:.0%} of their agreement -- and the ordering survives it at every "
        f"level of over-marking, with the matched gap at {out['gapMatched']['est']:+.3f} "
        f"[{out['gapMatched']['lo']:+.3f}, {out['gapMatched']['hi']:+.3f}], about half the "
        f"published gap. The MAGNITUDES in this paper are procedure-dependent and must be reported "
        f"as such; the ordering is not"
        if survives else
        "the gap does NOT survive at every level of over-marking: the headline is substantially a "
        "procedure artifact and the paper's central comparison must be restated in "
        "ceiling-relative terms only")
    print(f"\n  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "audit-r23-procedure-symmetry.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r24-regeneration.json <==
{
  "results": [
    {
      "producer": "12-model-panel/degeneracy.py",
      "artifact": "12-model-panel/degeneracy.json",
      "status": "IDENTICAL",
      "nDiffs": 0,
      "diffs": []
    },
    {
      "producer": "11-reader-equivalence/audit-r20-literals-and-provenance.py",
      "artifact": "11-reader-equivalence/audit-r20-literals-and-provenance.json",
      "status": "IDENTICAL",
      "nDiffs": 0,
      "diffs": []
    },
    {
      "producer": "11-reader-equivalence/audit-r28-final-consistency.py",
      "artifact": "11-reader-equivalence/audit-r28-final-consistency.json",
      "status": "IDENTICAL",
      "nDiffs": 0,
      "diffs": []
    }
  ],
  "identical": 3,
  "drift": 0,
  "skipped": 0,
  "verdict": "every producer that can run reproduces its artifact exactly, so the analyses are deterministic and nothing on disk has been edited by hand"
}

==> anc/audit-r24-regeneration.py <==
#!/usr/bin/env python3
"""
AUDIT R24 — does every artifact still fall out of the code that claims to produce it?

Audit R20 found `degeneracy.json` shipping with no producer at all, and audit R21 found the arXiv
package four rounds stale. Both are the same failure: an artifact and the code that made it drift
apart, and nothing notices, because a JSON file looks equally authoritative whether it was computed
this morning or hand-edited last week.

This round applies that standard to ourselves, and the first thing it catches is ours. Fixing R21
required the panel's arm table to travel inside `panel-agreement.json`; rather than re-run a slow
analysis, the field was injected into the committed artifact with a throwaway script. That is
exactly what R20 objected to. Either the producer regenerates the file it claims to produce, or the
file is not evidence.

So: run every producer, compare against the committed artifact, and report three outcomes.

  IDENTICAL   the code reproduces the file, byte for byte after normalising float formatting
  DRIFT       the code produces something different -- the artifact was edited, or the code moved
              under it, or the analysis is not deterministic
  SKIPPED     the producer needs inputs this checkout does not have

Determinism is the point, not just provenance. Everything here is seeded; a producer that does not
reproduce its own output is either non-deterministic (and every interval in the paper is one draw
of something unlabelled) or has been edited since it ran (and the artifact is not what the code
says). Both are worth knowing and neither was checkable before this file existed.

Emits `audit-r24-regeneration.json`.
"""

import json
import os
import shutil
import subprocess
import sys
import tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.join(HERE, "..")

# producer -> artifact, relative to the analysis root
PRODUCERS = [
    ("11-reader-equivalence/typicality.py", "11-reader-equivalence/typicality.json"),
    ("11-reader-equivalence/algorithm-control.py",
     "11-reader-equivalence/algorithm-control.json"),
    ("12-model-panel/panel-agreement.py", "12-model-panel/panel-agreement.json"),
    ("12-model-panel/degeneracy.py", "12-model-panel/degeneracy.json"),
    ("12-model-panel/convergence-character.py", "12-model-panel/convergence-character.json"),
    ("12-model-panel/generation-trend.py", "12-model-panel/generation-trend.json"),
    ("11-reader-equivalence/audit-r15-ceiling.py",
     "11-reader-equivalence/audit-r15-ceiling.json"),
    ("11-reader-equivalence/audit-r18-interpretation.py",
     "11-reader-equivalence/audit-r18-interpretation.json"),
    ("11-reader-equivalence/audit-r20-literals-and-provenance.py",
     "11-reader-equivalence/audit-r20-literals-and-provenance.json"),
    ("11-reader-equivalence/audit-r21-prereg-conformance.py",
     "11-reader-equivalence/audit-r21-prereg-conformance.json"),
    ("11-reader-equivalence/audit-r22-numerical-convergence.py",
     "11-reader-equivalence/audit-r22-numerical-convergence.json"),
    ("11-reader-equivalence/audit-r23-procedure-symmetry.py",
     "11-reader-equivalence/audit-r23-procedure-symmetry.json"),
    ("11-reader-equivalence/audit-r26-mirror-choices.py",
     "11-reader-equivalence/audit-r26-mirror-choices.json"),
    ("11-reader-equivalence/audit-r27-ratio-and-asymmetry.py",
     "11-reader-equivalence/audit-r27-ratio-and-asymmetry.json"),
    ("11-reader-equivalence/audit-r28-final-consistency.py",
     "11-reader-equivalence/audit-r28-final-consistency.json"),
]

# Quantities that legitimately differ between runs because they describe the run itself rather
# than the analysis. "analysisScriptsShipped" is here because R21 counts the audit scripts in its
# own directory, and every subsequent round adds one -- a snapshot field, not a result.
VOLATILE = {"nullCorrectedAt", "ageSeconds", "stale", "staleArtifacts", "artifacts",
            "provenance", "analysisScriptsShipped"}


def norm(o):
    """Round floats so formatting differences are not reported as drift."""
    if isinstance(o, dict):
        return {k: norm(v) for k, v in sorted(o.items()) if k not in VOLATILE}
    if isinstance(o, list):
        return [norm(v) for v in o]
    if isinstance(o, float):
        return round(o, 9)
    return o


def diff_keys(a, b, path=""):
    """Paths at which two normalised structures disagree."""
    if isinstance(a, dict) and isinstance(b, dict):
        out = []
        for k in sorted(set(a) | set(b)):
            if k not in a:
                out.append(path + "/" + k + " (added)")
            elif k not in b:
                out.append(path + "/" + k + " (removed)")
            else:
                out.extend(diff_keys(a[k], b[k], path + "/" + k))
        return out
    if isinstance(a, list) and isinstance(b, list):
        if len(a) != len(b):
            return [f"{path} (length {len(b)} -> {len(a)})"]
        out = []
        for i, (x, y) in enumerate(zip(a, b)):
            out.extend(diff_keys(x, y, f"{path}[{i}]"))
        return out
    return [] if a == b else [f"{path} ({b!r} -> {a!r})"]


def main():
    only = sys.argv[1:] or None
    results = []
    print("AUDIT R24 — does each artifact still fall out of its producer?\n")

    for prod, art in PRODUCERS:
        if only and not any(o in prod for o in only):
            continue
        pp, ap = os.path.join(ROOT, prod), os.path.join(ROOT, art)
        name = os.path.basename(art)
        if not os.path.exists(pp) or not os.path.exists(ap):
            results.append({"producer": prod, "artifact": art, "status": "SKIPPED",
                            "why": "producer or artifact missing"})
            print(f"  {'SKIPPED':<10} {name}")
            continue

        before = json.load(open(ap))
        backup = tempfile.NamedTemporaryFile(delete=False, suffix=".json").name
        shutil.copy(ap, backup)
        try:
            r = subprocess.run([sys.executable, pp], cwd=os.path.dirname(pp),
                               capture_output=True, text=True, timeout=3600)
            if r.returncode != 0:
                shutil.copy(backup, ap)
                tail = (r.stderr or r.stdout).strip().splitlines()[-1:] or [""]
                results.append({"producer": prod, "artifact": art, "status": "SKIPPED",
                                "why": tail[0][:160]})
                print(f"  {'SKIPPED':<10} {name}   ({tail[0][:70]})")
                continue
            after = json.load(open(ap))
            d = diff_keys(norm(after), norm(before))
            status = "IDENTICAL" if not d else "DRIFT"
            results.append({"producer": prod, "artifact": art, "status": status,
                            "nDiffs": len(d), "diffs": d[:12]})
            print(f"  {status:<10} {name}" + (f"   {len(d)} field(s) differ" if d else ""))
            for x in d[:6]:
                print(f"             {x[:110]}")
        finally:
            # restore unconditionally: this audit must never be the thing that changes an artifact,
            # including when it is interrupted between regenerating and comparing
            shutil.copy(backup, ap)
            os.unlink(backup)

    out = {"results": results,
           "identical": sum(1 for r in results if r["status"] == "IDENTICAL"),
           "drift": sum(1 for r in results if r["status"] == "DRIFT"),
           "skipped": sum(1 for r in results if r["status"] == "SKIPPED")}
    print(f"\n  {out['identical']} identical, {out['drift']} drifted, {out['skipped']} skipped")
    out["verdict"] = (
        "every producer that can run reproduces its artifact exactly, so the analyses are "
        "deterministic and nothing on disk has been edited by hand"
        if not out["drift"] else
        "at least one artifact does not fall out of its producer: either it was edited, the code "
        "moved under it, or the analysis is not deterministic")
    print(f"\n  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "audit-r24-regeneration.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")
    if out["drift"]:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/audit-r26-mirror-choices.json <==
{
  "assignment": {
    "nDocs": 90,
    "forward": {
      "est": 0.11095427448767911,
      "lo": 0.09737087530119116,
      "hi": 0.12526030926887682
    },
    "reversed": {
      "est": 0.10982299696979672,
      "lo": 0.09581842543056207,
      "hi": 0.12359320849613634
    },
    "paired": {
      "est": 0.0011312775178823722,
      "lo": -0.004252449527154514,
      "hi": 0.006345627025380458
    }
  },
  "assignmentIrrelevant": true,
  "homogeneous": {
    "1.00-1.25x": {
      "nPairs": 123,
      "nDocs": 37,
      "nDomains": 31,
      "human": 0.054151554638646154,
      "model": 0.20376571855213296,
      "gap": 0.1496141639134868,
      "lo": 0.08816144472062344,
      "hi": 0.2026618941597044
    },
    "1.25-1.75x": {
      "nPairs": 146,
      "nDocs": 42,
      "nDomains": 34,
      "human": 0.048321481444462,
      "model": 0.0975473137961055,
      "gap": 0.0492258323516435,
      "lo": 0.029796995355509552,
      "hi": 0.08506336279281107
    },
    "1.75-2.50x": {
      "nPairs": 90,
      "nDocs": 31,
      "nDomains": 23,
      "human": 0.02383659604442278,
      "model": 0.06603719703574822,
      "gap": 0.042200600991325436,
      "lo": 0.02187924908739344,
      "hi": 0.05685715284440136
    },
    "2.50x and up": {
      "nPairs": 50,
      "nDocs": 11,
      "nDomains": 8,
      "human": -0.00032389711335577926,
      "model": -0.0025213949902731002,
      "gap": -0.0021974978769173214,
      "lo": -0.014931688155667418,
      "hi": 0.028423572838615425
    }
  },
  "homogeneousAllPositive": false,
  "verdict": "at least one of the two choices is load-bearing, and the stratified table must be reported under the averaged assignment or restricted to homogeneous pairs"
}

==> anc/audit-r26-mirror-choices.py <==
#!/usr/bin/env python3
"""
AUDIT R26 — two arbitrary choices inside the mirror that audit R25 built, and one mislabelled median.

R25 fixed R23's stratified arm so that each model is blunted to its own counterpart reader's mark
count. That fix introduced two choices nobody examined, which is the pattern this series keeps
finding: the newest correction is the least audited thing in the paper.

R26-A  WHICH MODEL GETS WHICH READER. For a pair of readers holding M_i and M_j marks, model A is
       blunted to M_i and model B to M_j. The assignment is arbitrary -- the models are different
       objects with different rankings, so swapping it can change the answer. If it does, the
       stratified table is reporting a coin flip and must average over both assignments.

R26-B  MIXED PAIRS. A pair is bucketed by the MEAN of the two readers' over-marking, so a pair at
       1.0x and 4.0x lands in the same bucket as a pair at 2.5x and 2.5x, and those are not the
       same object. The check is to redo the table on HOMOGENEOUS pairs only -- both readers inside
       the same band -- where the bucket label means one thing. If the pattern holds there, the
       bucketing convention is not carrying it.

R26-C is not here because it needed no experiment: `generation-trend.py` returned the upper order
statistic and called it a median. On even cells it was wrong by up to +0.0045, which sounds like
nothing and was not: it put the rise in model-reader agreement at 3.3x against 3.2x for model-model
and so made "at the same factor" look exact. The median is 2.9x. The claim is now stated as the
similar-but-not-equal thing it is, in all three places it appeared.

Emits `audit-r26-mirror-choices.json`.
"""

import importlib.util
import json
import os
import random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
PN = os.path.join(HERE, "..", "12-model-panel")

REPS = 6
STRATA = [1.25, 1.75, 2.5, 99]


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))
pa = _load("pa", os.path.join(PN, "panel-agreement.py"))


def main():
    corpus = json.load(open(os.path.join(
        CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")))["docs"]
    aug, meta, domains, _ks = cv.load()
    ranks = pa.load_all_rankings(corpus)
    A, B = "A1", "A2"

    fwd, rev, fdoms = [], [], []           # R26-A
    homo = {}                              # R26-B

    for di, a in enumerate(aug):
        if not a or di >= len(meta) or di >= len(corpus):
            continue
        m = meta[di]
        n = m["n"]
        b = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)
        elig = [r for r in (sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"])
                if len(r) >= b]
        if len(elig) < 2:
            continue
        rA, rB = ranks.get(A, [None] * len(corpus))[di], ranks.get(B, [None] * len(corpus))[di]
        if not rA or not rB or len(rA) < b or len(rB) < b:
            continue
        q = [set(rnd.sample(r, b)) for r in elig]
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qs = [tp.qvec_mc(x, bnd, n, cv.SEED + di * 1000 + i) for i, x in enumerate(q)]

        def blunt(Ma, Mb, tag):
            vals = []
            for rep in range(REPS):
                r2 = random.Random(cv.SEED + di * 97 + rep + tag)
                ca = set(r2.sample(rA[:min(Ma, len(rA))], b))
                cb = set(r2.sample(rB[:min(Mb, len(rB))], b))
                qca = tp.qvec_mc(ca, bnd, n, cv.SEED + di * 1000 + 800 + rep + tag)
                qcb = tp.qvec_mc(cb, bnd, n, cv.SEED + di * 1000 + 900 + rep + tag)
                vals.append(tp.excess(ca, cb, qca, qcb, b)[0])
            return sum(vals) / len(vals)

        cache = {}

        def cached(Ma, Mb):
            k = (Ma, Mb)
            if k not in cache:
                cache[k] = blunt(Ma, Mb, 7000 + (Ma * 13 + Mb) % 971)
            return cache[k]

        # R26-A: the two assignments, on pairs where the readers actually differ
        f, r_ = [], []
        for i, j in combinations(range(len(q)), 2):
            Ma, Mb = len(elig[i]), len(elig[j])
            if Ma == Mb:
                continue
            f.append(cached(Ma, Mb))
            r_.append(cached(Mb, Ma))
        if f:
            fwd.append(sum(f) / len(f))
            rev.append(sum(r_) / len(r_))
            fdoms.append(domains[di])

        # R26-B: homogeneous pairs only -- both readers inside the same band
        for i, j in combinations(range(len(q)), 2):
            Ma, Mb = len(elig[i]), len(elig[j])
            la, lb = Ma / b, Mb / b
            ba = next((t for t in STRATA if la < t), STRATA[-1])
            bb = next((t for t in STRATA if lb < t), STRATA[-1])
            if ba != bb:
                continue
            s = homo.setdefault(ba, {"hh": [], "mm": [], "doms": [], "docs": set()})
            s["hh"].append(tp.excess(q[i], q[j], qs[i], qs[j], b)[0])
            s["mm"].append(cached(Ma, Mb))
            s["doms"].append(domains[di])
            s["docs"].add(di)

    out = {}
    print("AUDIT R26 — the arbitrary choices inside R25's mirror\n")

    print("R26-A  does it matter which model is blunted to which reader?\n")
    ef, lf, hf = pc.boot(fwd, fdoms)
    er, lr, hr = pc.boot(rev, fdoms)
    d, ld, hd = pc.boot([x - y for x, y in zip(fwd, rev)], fdoms)
    out["assignment"] = {"nDocs": len(fdoms),
                         "forward": {"est": ef, "lo": lf, "hi": hf},
                         "reversed": {"est": er, "lo": lr, "hi": hr},
                         "paired": {"est": d, "lo": ld, "hi": hd}}
    print(f"  model A to reader i, B to j   {ef:+.4f} [{lf:+.4f}, {hf:+.4f}]")
    print(f"  swapped                       {er:+.4f} [{lr:+.4f}, {hr:+.4f}]")
    print(f"  paired difference             {d:+.4f} [{ld:+.4f}, {hd:+.4f}]"
          f"   ({len(fdoms)} documents with unequal readers)")
    swap_ok = ld <= 0 <= hd
    out["assignmentIrrelevant"] = swap_ok
    print(f"  the assignment is {'IRRELEVANT' if swap_ok else 'LOAD-BEARING'}: the difference "
          f"{'includes' if swap_ok else 'EXCLUDES'} zero.")

    print("\nR26-B  the table on HOMOGENEOUS pairs only (both readers in one band)\n")
    print(f"  {'band':<16}{'pairs':>7}{'docs':>6}{'doms':>7}{'readers':>12}{'models':>11}"
          f"{'gap':>10}   gap 95% CI")
    hs, prev = {}, 1.0
    for bk in STRATA:
        s = homo.get(bk)
        if not s or len(s["hh"]) < 30:
            prev = bk
            continue
        gap = [x - y for x, y in zip(s["mm"], s["hh"])]
        e, lo, hi = pc.boot(gap, s["doms"])
        eh = sum(s["hh"]) / len(s["hh"])
        em = sum(s["mm"]) / len(s["mm"])
        lbl = f"{prev:.2f}-{bk:.2f}x" if bk < 90 else f"{prev:.2f}x and up"
        hs[lbl] = {"nPairs": len(s["hh"]), "nDocs": len(s["docs"]),
                   "nDomains": len(set(s["doms"])), "human": eh, "model": em,
                   "gap": e, "lo": lo, "hi": hi}
        print(f"  {lbl:<16}{len(s['hh']):>7}{len(s['docs']):>6}{len(set(s['doms'])):>7}"
              f"{eh:>+12.4f}{em:>+11.4f}{e:>+10.4f}   [{lo:+.4f}, {hi:+.4f}]")
        prev = bk
    out["homogeneous"] = hs
    out["homogeneousAllPositive"] = all(v["lo"] > 0 for v in hs.values())
    print(f"\n  every homogeneous band's gap above zero: {out['homogeneousAllPositive']}")

    ok = swap_ok and out["homogeneousAllPositive"]
    out["verdict"] = (
        "both choices are inert: swapping which model is blunted to which reader moves nothing, and "
        "restricting to pairs whose two readers sit in the same band reproduces the ordering at "
        "every level. The stratified table is not an artifact of how pairs were bucketed"
        if ok else
        "at least one of the two choices is load-bearing, and the stratified table must be "
        "reported under the averaged assignment or restricted to homogeneous pairs")
    print(f"\n  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "audit-r26-mirror-choices.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r27-ratio-and-asymmetry.json <==
{
  "ratios": [
    0.1,
    0.15,
    0.2,
    0.3
  ],
  "byRatio": {
    "0.10": {
      "nDocs": 110,
      "human": 0.032227399148879544,
      "modelSharp": 0.25715877399587117,
      "modelBlunt": 0.13699617954345983,
      "gapSharp": 0.22493137484699158,
      "gapBlunt": {
        "est": 0.10476878039458028,
        "lo": 0.09060325771926729,
        "hi": 0.11832346517913972
      }
    },
    "0.15": {
      "nDocs": 102,
      "human": 0.037241652741375704,
      "modelSharp": 0.24052040281427103,
      "modelBlunt": 0.1351332492847652,
      "gapSharp": 0.2032787500728953,
      "gapBlunt": {
        "est": 0.09789159654338948,
        "lo": 0.08401255689813154,
        "hi": 0.11159859000134278
      }
    },
    "0.20": {
      "nDocs": 90,
      "human": 0.04014467208648204,
      "modelSharp": 0.20328155736138392,
      "modelBlunt": 0.12445645680649903,
      "gapSharp": 0.1631368852749019,
      "gapBlunt": {
        "est": 0.08431178472001698,
        "lo": 0.0675630631560435,
        "hi": 0.09962326152773986
      }
    },
    "0.30": {
      "nDocs": 59,
      "human": 0.04059174774146914,
      "modelSharp": 0.1679384426282418,
      "modelBlunt": 0.0983984522008958,
      "gapSharp": 0.1273466948867727,
      "gapBlunt": {
        "est": 0.057806704459426664,
        "lo": 0.040763335857456846,
        "hi": 0.074900412746659
      }
    }
  },
  "sharpWidening": 0.06179448957208969,
  "bluntWidening": 0.0204569956745633,
  "shareOfWideningFromAsymmetry": 0.6689511343774741,
  "dilutionCurve": {
    "1.00-1.15x": {
      "nPairs": 70,
      "nDocs": 27,
      "nDomains": 24,
      "gap": 0.16269387774643418,
      "lo": 0.0838663847004385,
      "hi": 0.22512194469947655
    },
    "1.15-1.35x": {
      "nPairs": 28,
      "nDocs": 20,
      "nDomains": 19,
      "gap": 0.12083310319149912,
      "lo": 0.09180897109374576,
      "hi": 0.1483893919841879
    },
    "1.55-1.80x": {
      "nPairs": 42,
      "nDocs": 20,
      "nDomains": 17,
      "gap": 0.04516285040386799,
      "lo": 0.015425295262066518,
      "hi": 0.08314958666829225
    },
    "2.50x and up": {
      "nPairs": 50,
      "nDocs": 11,
      "nDomains": 8,
      "gap": -0.008963764176954735,
      "lo": -0.02481250619472901,
      "hi": 0.029823837850284144
    }
  },
  "curveBandsPositive": 3,
  "curveBands": 4,
  "verdict": "R10's widening is largely the asymmetry: 67% of it disappears once the models are blunted like the readers. The paper reads that arm as evidence its headline is conservative, and it is not independent evidence -- it is the same procedural gap, wider"
}

==> anc/audit-r27-ratio-and-asymmetry.py <==
#!/usr/bin/env python3
"""
AUDIT R27 — two robustness results the paper reads as independent, when one may explain the other.

The paper makes two separate reassuring claims.

  R10, reader selection:  "The less selected the readers, the larger the gap, so the value we
                          report is the conservative end of that range." Lowering the budget ratio
                          from 0.2 to 0.1 admits more readers and the gap widens, +0.163 to +0.225.

  R23/R26, procedure:     models are cut to their sharpest b while a reader's b is drawn at random
                          from everything they marked, and the gap shrinks by half once the models
                          are blunted the same way.

Those are not independent, and nobody checked. Halving the budget does two things at once. It cuts
each MODEL to a sharper set -- the top 10% of a document is more concentrated than the top 20% --
and it leaves each READER discarding twice as much, because M/b doubles. So the widening the paper
reads as evidence that its figure is conservative is exactly what the asymmetry would produce on
its own. Read that way it is not reassurance at all; it is the artifact getting worse.

R27-A  Run the R23 mirror at each budget ratio. If the widening is the asymmetry, the BLUNTED gap
       should not widen as the ratio falls -- the sharpening and the dilution cancel once both
       sides are cut alike. If the blunted gap widens too, R10's claim stands on its own and the
       two results really are independent.

R27-B  The band edges in the stratified table are arbitrary, so replace them with a continuous
       curve: the paired gap against how much the reader pair discarded, in fine steps. Band edges
       cannot carry a conclusion that a smooth curve shows.

Emits `audit-r27-ratio-and-asymmetry.json`.
"""

import importlib.util
import json
import os
import random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
PN = os.path.join(HERE, "..", "12-model-panel")

REPS = 6
RATIOS = [0.10, 0.15, 0.20, 0.30]
CURVE_EDGES = [1.15, 1.35, 1.55, 1.8, 2.1, 2.5, 99]


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))
pa = _load("pa", os.path.join(PN, "panel-agreement.py"))


def pass_at_ratio(aug, meta, domains, corpus, ranks, ratio, want_curve=False):
    """Human-human, sharp model-model and blunted model-model at one budget ratio."""
    A, B = "A1", "A2"
    hh, sharp, blunt_v, doms = [], [], [], []
    curve = {}
    for di, a in enumerate(aug):
        if not a or di >= len(meta) or di >= len(corpus):
            continue
        m = meta[di]
        n = m["n"]
        b = max(1, int(round(ratio * n)))
        rnd = random.Random(cv.SEED + di)
        elig = [r for r in (sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"])
                if len(r) >= b]
        if len(elig) < 2:
            continue
        rA = ranks.get(A, [None] * len(corpus))[di]
        rB = ranks.get(B, [None] * len(corpus))[di]
        if not rA or not rB or len(rA) < b or len(rB) < b:
            continue
        q = [set(rnd.sample(r, b)) for r in elig]
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qs = [tp.qvec_mc(x, bnd, n, cv.SEED + di * 1000 + i) for i, x in enumerate(q)]
        pr = list(combinations(range(len(q)), 2))
        hh.append(sum(tp.excess(q[i], q[j], qs[i], qs[j], b)[0] for i, j in pr) / len(pr))

        SA, SB = set(rA[:b]), set(rB[:b])
        qa = tp.qvec_mc(SA, bnd, n, cv.SEED + di * 1000 + 700)
        qb = tp.qvec_mc(SB, bnd, n, cv.SEED + di * 1000 + 701)
        sharp.append(tp.excess(SA, SB, qa, qb, b)[0])

        cache = {}

        def cached(Ma, Mb):
            k = (Ma, Mb)
            if k not in cache:
                vals = []
                for rep in range(REPS):
                    r2 = random.Random(cv.SEED + di * 97 + rep + (Ma * 13 + Mb) % 971)
                    ca = set(r2.sample(rA[:min(Ma, len(rA))], b))
                    cb = set(r2.sample(rB[:min(Mb, len(rB))], b))
                    qca = tp.qvec_mc(ca, bnd, n, cv.SEED + di * 1000 + 800 + rep)
                    qcb = tp.qvec_mc(cb, bnd, n, cv.SEED + di * 1000 + 900 + rep)
                    vals.append(tp.excess(ca, cb, qca, qcb, b)[0])
                cache[k] = sum(vals) / len(vals)
            return cache[k]

        blunt_v.append(sum(cached(len(r), len(r)) for r in elig[:6]) / len(elig[:6]))
        doms.append(domains[di])

        if want_curve:
            for i, j in pr:
                Ma, Mb = len(elig[i]), len(elig[j])
                la, lb = Ma / b, Mb / b
                ea = next((t for t in CURVE_EDGES if la < t), CURVE_EDGES[-1])
                eb = next((t for t in CURVE_EDGES if lb < t), CURVE_EDGES[-1])
                if ea != eb:       # homogeneous pairs only, as R26 established
                    continue
                s = curve.setdefault(ea, {"g": [], "doms": [], "docs": set()})
                s["g"].append(cached(Ma, Mb) - tp.excess(q[i], q[j], qs[i], qs[j], b)[0])
                s["doms"].append(domains[di])
                s["docs"].add(di)
    return hh, sharp, blunt_v, doms, curve


def main():
    corpus = json.load(open(os.path.join(
        CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")))["docs"]
    aug, meta, domains, _ks = cv.load()
    ranks = pa.load_all_rankings(corpus)
    out = {"ratios": RATIOS}

    print("AUDIT R27 — is R10's widening the effect, or the asymmetry?\n")
    print(f"  {'ratio':>7}{'docs':>6}{'human':>10}{'model sharp':>13}{'model blunt':>13}"
          f"{'gap sharp':>11}{'gap blunt':>11}")
    rows = {}
    for ratio in RATIOS:
        hh, sharp, bl, doms, _c = pass_at_ratio(aug, meta, domains, corpus, ranks, ratio)
        gs, _l, _h = pc.boot([x - y for x, y in zip(sharp, hh)], doms)
        gb, lb, hb = pc.boot([x - y for x, y in zip(bl, hh)], doms)
        eh, _, _ = pc.boot(hh, doms)
        es, _, _ = pc.boot(sharp, doms)
        eb, _, _ = pc.boot(bl, doms)
        rows[f"{ratio:.2f}"] = {"nDocs": len(doms), "human": eh, "modelSharp": es,
                                "modelBlunt": eb, "gapSharp": gs,
                                "gapBlunt": {"est": gb, "lo": lb, "hi": hb}}
        print(f"  {ratio:>7.2f}{len(doms):>6}{eh:>+10.4f}{es:>+13.4f}{eb:>+13.4f}"
              f"{gs:>+11.4f}{gb:>+11.4f}")
    out["byRatio"] = rows

    lo_r, hi_r = f"{min(RATIOS):.2f}", f"{max(RATIOS):.2f}"
    ref = f"{0.20:.2f}"
    sharp_widen = rows[lo_r]["gapSharp"] - rows[ref]["gapSharp"]
    blunt_widen = rows[lo_r]["gapBlunt"]["est"] - rows[ref]["gapBlunt"]["est"]
    out["sharpWidening"] = sharp_widen
    out["bluntWidening"] = blunt_widen
    print(f"\n  going from ratio {ref} to {lo_r}:")
    print(f"    the published (sharp) gap widens by {sharp_widen:+.4f}")
    print(f"    the blunted gap widens by           {blunt_widen:+.4f}")
    explained = 1 - (blunt_widen / sharp_widen) if sharp_widen else 0.0
    out["shareOfWideningFromAsymmetry"] = explained
    print(f"    so {explained:.0%} of the widening is the procedural asymmetry, not the effect")

    print(f"\nR27-B  the gap against dilution, continuously (homogeneous pairs, "
          f"ratio {tp.RATIO if hasattr(tp,'RATIO') else 0.2})\n")
    _hh, _s, _b, _d, curve = pass_at_ratio(aug, meta, domains, corpus, ranks, cv.RATIO, True)
    print(f"  {'discarding':<14}{'pairs':>7}{'docs':>6}{'doms':>7}{'gap':>10}   95% CI")
    cv_out, prev = {}, 1.0
    for e in CURVE_EDGES:
        s = curve.get(e)
        if not s or len(s["g"]) < 25:
            prev = e
            continue
        g, lo, hi = pc.boot(s["g"], s["doms"])
        lbl = f"{prev:.2f}-{e:.2f}x" if e < 90 else f"{prev:.2f}x and up"
        cv_out[lbl] = {"nPairs": len(s["g"]), "nDocs": len(s["docs"]),
                       "nDomains": len(set(s["doms"])), "gap": g, "lo": lo, "hi": hi}
        print(f"  {lbl:<14}{len(s['g']):>7}{len(s['docs']):>6}{len(set(s['doms'])):>7}"
              f"{g:>+10.4f}   [{lo:+.4f}, {hi:+.4f}]")
        prev = e
    out["dilutionCurve"] = cv_out
    pos = [k for k, v in cv_out.items() if v["lo"] > 0]
    out["curveBandsPositive"] = len(pos)
    out["curveBands"] = len(cv_out)
    print(f"\n  {len(pos)} of {len(cv_out)} finer bands have a gap above zero, and the decline is "
          f"monotone in dilution\n  rather than a property of where the band edges were put.")

    out["verdict"] = (
        f"R10's widening is largely the asymmetry: {explained:.0%} of it disappears once the models "
        f"are blunted like the readers. The paper reads that arm as evidence its headline is "
        f"conservative, and it is not independent evidence -- it is the same procedural gap, wider"
        if explained > 0.4 else
        "R10's widening survives blunting, so reader selection and the procedural asymmetry are "
        "separate effects and the paper may read them independently")
    print(f"\n  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "audit-r27-ratio-and-asymmetry.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r28-final-consistency.json <==
{
  "macrosDefined": 485,
  "macrosUsed": 362,
  "orphans": [
    "armThirdEst",
    "armThirdShare",
    "ceilBestArm",
    "ceilBestModelEst",
    "ceilBestModelHi",
    "ceilBestModelLo",
    "ceilBestShare",
    "ceilTwoModelsHi",
    "ceilTwoModelsLo",
    "ceilTwoReadersHi",
    "ceilTwoReadersLo",
    "chrCapsDiff",
    "chrCapsHi",
    "chrCapsLo",
    "chrCapsModel",
    "chrCapsReader",
    "chrCommaDiff",
    "chrCommaHi",
    "chrCommaLo",
    "chrCommaModel",
    "chrCommaReader",
    "chrDefModel",
    "chrDefReader",
    "chrFirstDiff",
    "chrFirstHi",
    "chrFirstLo",
    "chrFirstModel",
    "chrFirstReader",
    "chrNBonf",
    "chrNNominal",
    "goalCompVsReadersHi",
    "goalCompVsReadersLo",
    "goalHumanHumanHi",
    "goalHumanHumanLo",
    "goalHumanSelfHi",
    "goalHumanSelfLo",
    "goalReadVsReadersHi",
    "goalReadVsReadersLo",
    "goalSelfHi",
    "goalSelfLo",
    "hhRaw",
    "homoNBands",
    "homoNPositive",
    "killNAboveInterval",
    "killNAbovePoint",
    "mmMinusBestEst",
    "mmMinusBestHi",
    "mmMinusBestLo",
    "mmMinusHhEst",
    "mmMinusHhHi",
    "mmMinusHhLo",
    "osClearInterval",
    "osDocs",
    "osMultBonf",
    "osSelfLuna",
    "osSelfLunaHi",
    "osSelfLunaLo",
    "osSelfSol",
    "osSelfSolHi",
    "osSelfSolLo",
    "osSelfTerra",
    "osSelfTerraHi",
    "osSelfTerraLo",
    "ratLowBlunt",
    "ratLowSharp",
    "ratRefBlunt",
    "ratRefSharp",
    "readerGenCorr",
    "selHighHh",
    "selHighMm",
    "selHighReaders",
    "symGapSharpHi",
    "symGapSharpLo",
    "symHhHi",
    "symHhLo",
    "symNStrata",
    "symOvermarkHeavy",
    "symPninetyEst",
    "symPninetyHi",
    "symPninetyLo",
    "symRetention",
    "symSharpHi",
    "symSharpLo",
    "symStrADocs",
    "symStrADoms",
    "symStrAGap",
    "symStrAHh",
    "symStrAHi",
    "symStrALabel",
    "symStrALo",
    "symStrAMm",
    "symStrAN",
    "symStrBDocs",
    "symStrBDoms",
    "symStrBGap",
    "symStrBHh",
    "symStrBHi",
    "symStrBLabel",
    "symStrBLo",
    "symStrBMm",
    "symStrBN",
    "symStrCDocs",
    "symStrCDoms",
    "symStrCGap",
    "symStrCHh",
    "symStrCHi",
    "symStrCLabel",
    "symStrCLo",
    "symStrCMm",
    "symStrCN",
    "symStrDDocs",
    "symStrDDoms",
    "symStrDGap",
    "symStrDHh",
    "symStrDHi",
    "symStrDLabel",
    "symStrDLo",
    "symStrDMm",
    "symStrDN",
    "symStrataPairs",
    "topPairEst",
    "topPairName",
    "trMrOverHhTwentySix"
  ],
  "sections": [
    "Introduction",
    "Related work",
    "Data",
    "Measure",
    "Results",
    "Robustness",
    "What kills which explanation",
    "Limitations",
    "Data and ethics",
    "Conclusion"
  ],
  "badRefs": [],
  "countChecks": [
    {
      "what": "Robustness paragraphs",
      "claimed": 8,
      "actual": 8,
      "ok": true
    }
  ],
  "shareChecks": [
    {
      "claim": "corpDocs of corpDocs",
      "values": [
        120.0,
        120.0
      ],
      "ok": true
    },
    {
      "claim": "osAbovePoint of osNArms",
      "values": [
        2.0,
        4.0
      ],
      "ok": true
    },
    {
      "claim": "osPanelAbovePoint of nArms",
      "values": [
        4.0,
        18.0
      ],
      "ok": true
    },
    {
      "claim": "goalShortDropped of corpDocs",
      "values": [
        21.0,
        120.0
      ],
      "ok": true
    },
    {
      "claim": "signHigher of signDocs",
      "values": [
        79.0,
        90.0
      ],
      "ok": true
    },
    {
      "claim": "degenLlamaEight of degenLlamaEightN",
      "values": [
        24.0,
        109.0
      ],
      "ok": true
    }
  ],
  "clean": true,
  "verdict": "the paper is internally consistent with the artifacts: no broken cross-reference, no counting claim contradicted by the structure, no share exceeding its base"
}

==> anc/audit-r28-final-consistency.py <==
#!/usr/bin/env python3
"""
AUDIT R28 — the closing pass: no new experiments, only the paper against what is on disk.

Complete convergence is not reachable by adding rounds, because every round that corrects the paper
writes new prose that no round has read. R25 found a defect in R23's table, R26 in R25's bucketing,
and a hand read after R26 found two more leftovers: a sentence still introducing the table with the
pair count of the bucketing it replaced, and a paragraph count that a new paragraph had made wrong.
None of those needed a computation. They needed someone to compare the text with the artifacts.

So this file does exactly that and nothing else. It is the stopping condition: when it is clean and
the five packaging gates pass, the paper ships.

R28-A  ORPHANED MACROS. A macro defined and never used usually marks a claim that was removed --
       worth seeing, because the surrounding sentence may still assume it.
R28-B  CROSS-REFERENCES. Every "Section~N" against the actual section and subsection numbering.
R28-C  COUNTING CLAIMS. Prose that states how many of something the paper contains -- paragraphs
       in a section, rows in a table, bands above zero -- against the structure itself.
R28-D  SHARE CLAIMS. Any "N of M" built from two macros where N must not exceed M.

Emits `audit-r28-final-consistency.json`.
"""

import json
import os
import re

HERE = os.path.dirname(os.path.abspath(__file__))
PUB = os.path.join(HERE, "..", "publish7")


def main():
    tex = open(os.path.join(PUB, "paper.tex")).read()
    nums = open(os.path.join(PUB, "numbers.tex")).read()
    out = {}
    print("AUDIT R28 — the paper against what is on disk\n")

    # ---------------------------------------------------------------- A: orphaned macros
    defined = set(re.findall(r"\\newcommand\{\\([A-Za-z]+)\}", nums))
    body = tex.split("\\input{numbers}", 1)[-1]
    used = set(re.findall(r"\\([A-Za-z]+)", body))
    orphans = sorted(defined - used)
    out["macrosDefined"] = len(defined)
    out["macrosUsed"] = len(defined & used)
    out["orphans"] = orphans
    print(f"R28-A  {len(defined)} macros defined, {len(defined & used)} used, "
          f"{len(orphans)} orphaned")
    for o in orphans:
        print(f"         {o}")

    # ---------------------------------------------------------------- B: cross-references
    secs = re.findall(r"\\section\{([^}]*)\}", tex)
    subs = {}
    cur = 0
    for m in re.finditer(r"\\(section|subsection)\{([^}]*)\}", tex):
        if m.group(1) == "section":
            cur += 1
            subs[cur] = []
        else:
            subs.setdefault(cur, []).append(m.group(2))
    refs = re.findall(r"Section~?(\d+)(?:\.(\d+))?", tex)
    bad = []
    for a, b in refs:
        i = int(a)
        if i < 1 or i > len(secs):
            bad.append(f"Section {a} does not exist ({len(secs)} sections)")
        elif b and int(b) > len(subs.get(i, [])):
            bad.append(f"Section {a}.{b} does not exist "
                       f"({len(subs.get(i, []))} subsections in {secs[i-1]!r})")
    out["sections"] = secs
    out["badRefs"] = bad
    print(f"\nR28-B  {len(refs)} cross-references, {len(bad)} broken")
    for x in bad:
        print(f"         {x}")
    for a, b in sorted(set(refs)):
        tgt = secs[int(a) - 1] if 0 < int(a) <= len(secs) else "?"
        if b:
            sl = subs.get(int(a), [])
            tgt = sl[int(b) - 1] if 0 < int(b) <= len(sl) else "?"
        print(f"         Section {a}{'.' + b if b else ''} -> {tgt}")

    # ---------------------------------------------------------------- C: counting claims
    checks = []
    rob = tex.split("\\section{Robustness}", 1)
    if len(rob) == 2:
        seg = rob[1].split("\\section{", 1)[0]
        n_par = len(re.findall(r"\\paragraph\{", seg))
        m = re.search(r"(\w+) threats had never been examined[^;]*;\s*(\w+) more", seg)
        WORD = {"one": 1, "two": 2, "three": 3, "four": 4, "five": 5, "six": 6,
                "seven": 7, "eight": 8, "nine": 9}
        if m:
            claimed = WORD.get(m.group(1).lower(), 0) + WORD.get(m.group(2).lower(), 0)
            checks.append({"what": "Robustness paragraphs", "claimed": claimed,
                           "actual": n_par, "ok": claimed == n_par})
    # rows in each tabular against any "N of M bands" style claim near it
    n_homo_rows = len(re.findall(r"\\homo[A-F]Label", tex))
    m = re.search(r"On the first \\homoNPositive\{\} bands", tex)
    if m:
        checks.append({"what": "homogeneous table rows vs homoNBands macro",
                       "claimed": int(re.search(r"\\newcommand\{\\homoNBands\}\{(\d+)\}",
                                                nums).group(1)),
                       "actual": n_homo_rows, "ok": True})
        checks[-1]["ok"] = checks[-1]["claimed"] == checks[-1]["actual"]
    out["countChecks"] = checks
    print(f"\nR28-C  {len(checks)} counting claim(s)")
    for c in checks:
        print(f"         {'OK ' if c['ok'] else 'BAD'}  {c['what']}: "
              f"claims {c['claimed']}, actual {c['actual']}")

    # ---------------------------------------------------------------- D: share claims
    val = {k: v for k, v in re.findall(r"\\newcommand\{\\([A-Za-z]+)\}\{([^}]*)\}", nums)}

    def num(x):
        try:
            return float(x.replace(",", "").replace("+", "").rstrip("%"))
        except ValueError:
            return None

    shares = []
    for a, b in re.findall(r"\\([A-Za-z]+)\{\}? of \\([A-Za-z]+)", tex):
        na, nb = num(val.get(a, "")), num(val.get(b, ""))
        if na is not None and nb is not None:
            shares.append({"claim": f"{a} of {b}", "values": [na, nb], "ok": na <= nb})
    out["shareChecks"] = shares
    print(f"\nR28-D  {len(shares)} 'N of M' claim(s)")
    for s in shares:
        print(f"         {'OK ' if s['ok'] else 'BAD'}  {s['claim']} = "
              f"{s['values'][0]:g} of {s['values'][1]:g}")

    clean = (not bad and all(c["ok"] for c in checks) and all(s["ok"] for s in shares))
    out["clean"] = clean
    out["verdict"] = (
        "the paper is internally consistent with the artifacts: no broken cross-reference, no "
        "counting claim contradicted by the structure, no share exceeding its base"
        if clean else
        "the paper contradicts its own structure in at least one place")
    print(f"\n  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "audit-r28-final-consistency.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")
    if not clean:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/audit-r29-dev4.json <==
{
  "humanHuman": {
    "est": 0.04014467208648204,
    "lo": 0.029440548983804393,
    "hi": 0.05244332163214413,
    "n": 90
  },
  "scale": {
    "rows": [
      {
        "what": "gpt-5.4 x claude-opus-5",
        "dev4": 0.20328535326885822,
        "panel": 0.20317135637405345,
        "diff": 0.00011399689480476316
      },
      {
        "what": "gpt-5.4 x gemini-3.1-pro",
        "dev4": 0.2221867513503528,
        "panel": 0.22206500147957384,
        "diff": 0.00012174987077895327
      },
      {
        "what": "claude-opus-5 x gemini-3.1-pro",
        "dev4": 0.25918609844904134,
        "panel": 0.2591442872877173,
        "diff": 4.1811161324012414e-05
      },
      {
        "what": "gpt-5.4 vs readers",
        "dev4": 0.032291267281815736,
        "panel": 0.032205408164767205,
        "diff": 8.585911704853122e-05
      },
      {
        "what": "claude-opus-5 vs readers",
        "dev4": 0.04163033134991169,
        "panel": 0.04155936724312837,
        "diff": 7.096410678331805e-05
      },
      {
        "what": "gemini-3.1-pro vs readers",
        "dev4": 0.04661549701391416,
        "panel": 0.04667553617829718,
        "diff": -6.003916438301893e-05
      }
    ],
    "worstAbsDiff": 0.00012174987077895327,
    "tolerance": 0.0005,
    "sameScale": true
  },
  "degeneracy": {
    "arms": {
      "gpt-5.5": {
        "identityRankings": 0,
        "nDocs": 120,
        "indexCorr": 0.16608057666763926
      },
      "gpt-5.6-luna": {
        "identityRankings": 0,
        "nDocs": 120,
        "indexCorr": 0.13433120258321232
      },
      "gpt-5.6-sol": {
        "identityRankings": 0,
        "nDocs": 120,
        "indexCorr": 0.09874393538322951
      },
      "gpt-5.6-terra": {
        "identityRankings": 0,
        "nDocs": 120,
        "indexCorr": 0.0755457132932469
      }
    },
    "absent": [],
    "panelMaxIndexCorr": 0.6068722100018238,
    "clean": true
  },
  "ceiling": {
    "newAbovePoint": [
      "gpt-5.6-sol",
      "gpt-5.6-terra"
    ],
    "newClearInterval": [],
    "panelAbovePoint": 4,
    "panelArms": 18,
    "panelClearInterval": 0,
    "holds": true
  },
  "multiplicity": {
    "nIntervals": 46,
    "aboveZeroRaw": 46,
    "aboveZeroBonferroni": 46,
    "widening": 1.6668647434826915,
    "clearHumanAfterWidening": []
  },
  "retention": {
    "withinVendor": 0.7772053259452272,
    "crossVendor": 0.748111016292963,
    "absoluteDifference": 0.029094309652264227,
    "perSibling": [
      {
        "arm": "gpt-5.6-luna",
        "retention": 0.923726397041915
      },
      {
        "arm": "gpt-5.6-sol",
        "retention": 0.8771575571288596
      },
      {
        "arm": "gpt-5.6-terra",
        "retention": 0.8687873217229205
      }
    ],
    "denominatorsDiffer": true,
    "note": "the within-vendor figure divides a median over three sibling pairs by a mean over three self-agreement arms; the cross-vendor figure divides one pair by one model's self-agreement. Neither ratio carries an interval, and the paper states the two shares as close rather than as equal",
    "closeNotEqual": true
  },
  "ladderSpan": {
    "panelYears": 2,
    "ladderMonths": "a few",
    "note": "the panel's generation trend runs 2024 to 2026, roughly two years. The ladder gpt-5.4 -> gpt-5.5 -> gpt-5.6 runs from 2026-03 to the present, a few months. A ladder flat over months is NOT evidence against a trend over years, and the paper must not read it as one. What it does show is that within one vendor, over one short interval, recency alone did not move either side."
  },
  "verdict": "the out-of-sample result survives attack: the new arms are on the panel's scale to within Monte Carlo noise, none of them degenerated, the reader ceiling holds at the strong form of the test as well as the pre-registered weak one, and no interval clears the human figure before or after a multiplicity correction"
}

==> anc/audit-r29-dev4.py <==
#!/usr/bin/env python3
"""
AUDIT R29 — the out-of-sample test, attacked before it is allowed into the paper.

DEV-4 produced a result that flatters the paper: models released after the analysis did not break
the reader ceiling. That is exactly when to look hardest, and the newest material has been the
least audited thing in this paper for six rounds running.

R29-A  SAME SCALE. The claim "no new arm clears the human figure" is only meaningful if the new
       arms are measured the way the panel was. Every arm the two analyses share must reproduce the
       panel's published value. If GPT-5.4 comes out differently here than in the panel, nothing
       downstream means anything.

R29-B  DID THEY DO THE TASK? The new arms spent 4.2x the output tokens the panel's OpenAI arms did.
       An arm that returns document order, or returns a ranking correlated with position, gets
       neutralised by the depth-matched null and looks like a low-agreement arm rather than a
       broken one. The panel reports this per arm; so must these.

R29-C  THE CEILING TEST IS WEAK AS PRE-REGISTERED. DEV-4 fixed "no arm's lower bound exceeds the
       human POINT estimate". A reader will ask the stronger question -- does any arm clear the
       human INTERVAL -- and the weaker one invites a false sense of settlement. Both are scored,
       along with how many arms sit above the human point estimate, against the panel's own rate.

R29-D  MULTIPLICITY. DEV-4 reports nineteen new intervals with no correction. The panel corrects
       for 153. The correction is applied here rather than left for a referee.

R29-E  IS THE FLAT LADDER REAL, OR IS IT THREE MONTHS? P-D found no rise along
       gpt-5.4 -> gpt-5.5 -> gpt-5.6, and the paper's generation trend spans two years. A ladder
       flat over months is not evidence against a trend over years, and the comparison of spans is
       made explicit so the paper cannot overclaim it.

Emits `audit-r29-dev4.json`.
"""

import importlib.util
import json
import math
import os
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")

NEW = {"N1": "gpt-5.5", "N2": "gpt-5.6-luna", "N3": "gpt-5.6-sol", "N4": "gpt-5.6-terra"}
REF = {"A1": "gpt-5.4", "A2": "claude-opus-5", "A3b": "gemini-3.1-pro"}
TOL = 5e-4          # Monte Carlo noise between two independent q-vector draws


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pa = _load("pa", os.path.join(HERE, "panel-agreement.py"))


def main():
    d4 = json.load(open(os.path.join(HERE, "dev4-out-of-sample.json")))
    pan = json.load(open(os.path.join(HERE, "panel-agreement.json")))
    hh = pan["humanHuman"]
    out = {"humanHuman": hh}
    print("AUDIT R29 — the out-of-sample test, attacked\n")

    # ------------------------------------------------------------------ A: same scale
    print("R29-A  do the shared arms reproduce the panel?\n")
    pp = {}
    for q in pan["pairs"]:
        pp[frozenset((q["aName"], q["bName"]))] = q["est"]
    rows, worst = [], 0.0
    for x, y in combinations(REF.values(), 2):
        mine = d4["pairs"].get(f"{x} x {y}") or d4["pairs"].get(f"{y} x {x}")
        theirs = pp.get(frozenset((x, y)))
        if mine and theirs is not None:
            dd = mine["est"] - theirs
            worst = max(worst, abs(dd))
            rows.append({"what": f"{x} x {y}", "dev4": mine["est"], "panel": theirs, "diff": dd})
    for aid, nm in REF.items():
        dd = d4["readers"][nm]["est"] - pan["typicality"][aid]["est"]
        worst = max(worst, abs(dd))
        rows.append({"what": f"{nm} vs readers", "dev4": d4["readers"][nm]["est"],
                     "panel": pan["typicality"][aid]["est"], "diff": dd})
    for r in rows:
        print(f"  {r['what']:<38}{r['dev4']:>+10.4f}{r['panel']:>+10.4f}{r['diff']:>+11.5f}")
    out["scale"] = {"rows": rows, "worstAbsDiff": worst, "tolerance": TOL,
                    "sameScale": worst <= TOL}
    print(f"\n  worst disagreement {worst:.5f} against a Monte Carlo tolerance of {TOL} -> "
          f"{'SAME SCALE' if worst <= TOL else 'NOT THE SAME SCALE'}")

    # ------------------------------------------------------------------ B: did they do the task?
    print("\nR29-B  did the new arms actually rank, or return document order?\n")
    dg = json.load(open(os.path.join(HERE, "degeneracy.json")))["arms"]
    deg, absent = {}, []
    for nm in NEW.values():
        v = dg.get(nm)
        if not v:
            absent.append(nm)
            print(f"  {nm:<16} NOT IN degeneracy.json — rerun degeneracy.py")
            continue
        deg[nm] = {"identityRankings": v["identityRankings"], "nDocs": v["nDocs"],
                   "indexCorr": v["indexCorr"]}
        print(f"  {nm:<16}{v['identityRankings']:>4} identity of {v['nDocs']:<5}"
              f"  index correlation {v['indexCorr']:.3f}")
    panel_max = max(v["indexCorr"] for k, v in dg.items() if k not in NEW.values())
    # all() over an empty set is True. The first version of this check reported CLEAN while
    # finding none of the four arms, because degeneracy.py built its table from META and the
    # DEV-4 arms are deliberately not in META. A check that cannot see its subject must fail.
    out["degeneracy"] = {"arms": deg, "absent": absent, "panelMaxIndexCorr": panel_max,
                         "clean": not absent and len(deg) == len(NEW)
                         and all(v["identityRankings"] == 0 for v in deg.values())
                         and all(v["indexCorr"] <= panel_max for v in deg.values())}
    if absent:
        print(f"\n  {len(absent)} of {len(NEW)} arms are missing from the table — this check "
              f"CANNOT PASS while it cannot see them")
    print(f"\n  panel's worst index correlation is {panel_max:.3f}; new arms "
          f"{'stay inside it' if out['degeneracy']['clean'] else 'DO NOT'}")

    # ------------------------------------------------------------------ C: the ceiling test
    print("\nR29-C  the reader ceiling, at both strengths\n")
    print(f"  human yardstick {hh['est']:+.3f} [{hh['lo']:+.3f}, {hh['hi']:+.3f}]\n")
    print(f"  {'arm':<16}{'estimate':>10}{'lo':>9}{'above point?':>15}{'clears interval?':>18}")
    strong, weak = [], []
    for nm in NEW.values():
        r = d4["readers"][nm]
        ap = r["est"] > hh["est"]
        ci = r["lo"] > hh["hi"]
        if ap:
            weak.append(nm)
        if ci:
            strong.append(nm)
        print(f"  {nm:<16}{r['est']:>+10.3f}{r['lo']:>+9.3f}{'yes' if ap else 'no':>15}"
              f"{'YES' if ci else 'no':>18}")
    # the panel's own rate, for comparison
    pt = pan["typicality"]
    p_above = sum(1 for v in pt.values() if v["est"] > hh["est"])
    p_clear = sum(1 for v in pt.values() if v["lo"] > hh["hi"])
    out["ceiling"] = {"newAbovePoint": weak, "newClearInterval": strong,
                      "panelAbovePoint": p_above, "panelArms": len(pt),
                      "panelClearInterval": p_clear,
                      "holds": not strong}
    print(f"\n  new arms above the human point estimate: {len(weak)} of {len(NEW)}"
          f"   ({p_above} of {len(pt)} in the panel)")
    print(f"  new arms clearing the human interval:    {len(strong)} of {len(NEW)}"
          f"   ({p_clear} of {len(pt)} in the panel)")
    print(f"  -> the ceiling {'HOLDS at both strengths' if not strong else 'IS BROKEN'}, and the "
          f"new arms behave like the panel's arms rather than unlike them")

    # ------------------------------------------------------------------ D: multiplicity
    print("\nR29-D  multiplicity over the new intervals\n")
    iv = ([("pair", k, v) for k, v in d4["pairs"].items()
           if any(n in k for n in NEW.values())]
          + [("reader", k, v) for k, v in d4["readers"].items() if k in NEW.values()])
    m = len(iv)
    # Bonferroni on a two-sided 95% interval: widen each by the z ratio
    try:
        from statistics import NormalDist
        z95, zb = NormalDist().inv_cdf(0.975), NormalDist().inv_cdf(1 - 0.025 / m)
    except Exception:
        z95, zb = 1.96, 1.96 + math.log(m)
    k = zb / z95
    raw = sum(1 for _t, _k, v in iv if v["lo"] > 0)
    bonf = 0
    for _t, _k, v in iv:
        half = (v["hi"] - v["lo"]) / 2
        if v["est"] - k * half > 0:
            bonf += 1
    out["multiplicity"] = {"nIntervals": m, "aboveZeroRaw": raw, "aboveZeroBonferroni": bonf,
                           "widening": k}
    print(f"  {m} new intervals. {raw} exclude zero at 95%; after a Bonferroni widening "
          f"(x{k:.2f}), {bonf} still do.")
    # and the claim that matters: does any reader interval clear the human figure after widening?
    still = []
    for nm in NEW.values():
        r = d4["readers"][nm]
        half = (r["hi"] - r["lo"]) / 2
        if r["est"] - k * half > hh["hi"]:
            still.append(nm)
    out["multiplicity"]["clearHumanAfterWidening"] = still
    print(f"  arms clearing the human interval after widening: {len(still)}"
          f" — widening can only shrink this, so the ceiling result is not a multiplicity artifact.")

    # ------------------------------------------------------------------ E2: the retention claim
    print("\nR29-F  the retention comparison the paper now leads with\n")
    pe = json.load(open(os.path.join(HERE, "dev4-out-of-sample.json")))["P_E"]
    wv, cv_ = pe["withinVendorRetention"], pe["crossVendorRetention"]
    # 1. the two ratios use DIFFERENT denominators -- a mean over three siblings against one
    #    model's own figure. State it, and show the comparison survives using each sibling alone.
    per = [{"arm": r["arm"], "retention": r["bestSiblingEst"] / r["self"]} for r in pe["rows"]]
    for r in per:
        print(f"    {r['arm']:<16} best sibling / own self-agreement = {r['retention']:.0%}")
    print(f"\n    pooled within-vendor {wv:.0%}   cross-vendor {cv_:.0%}   "
          f"difference {abs(wv - cv_):.1%}")
    # 2. the sibling self-agreement arms are a SECOND CALL of a model whose FIRST call is one of
    #    the arms being compared. Confirm they are not the same response.
    ident = pe.get("identicalToFirstCall")
    # 3. the ratio is of two point estimates and carries no interval; say so rather than implying one
    out["retention"] = {"withinVendor": wv, "crossVendor": cv_,
                        "absoluteDifference": abs(wv - cv_),
                        "perSibling": per,
                        "denominatorsDiffer": True,
                        "note": ("the within-vendor figure divides a median over three sibling "
                                 "pairs by a mean over three self-agreement arms; the cross-vendor "
                                 "figure divides one pair by one model's self-agreement. Neither "
                                 "ratio carries an interval, and the paper states the two shares "
                                 "as close rather than as equal"),
                        "closeNotEqual": abs(wv - cv_) < 0.10}
    print(f"    the two ratios have different denominators and neither carries an interval, so "
          f"the\n    paper may say they are CLOSE and may not say they are EQUAL.")

    # ------------------------------------------------------------------ E: months against years
    print("\nR29-E  the flat ladder: how long a span is it?\n")
    span_note = ("the panel's generation trend runs 2024 to 2026, roughly two years. The ladder "
                 "gpt-5.4 -> gpt-5.5 -> gpt-5.6 runs from 2026-03 to the present, a few months. A "
                 "ladder flat over months is NOT evidence against a trend over years, and the "
                 "paper must not read it as one. What it does show is that within one vendor, over "
                 "one short interval, recency alone did not move either side.")
    out["ladderSpan"] = {"panelYears": 2, "ladderMonths": "a few", "note": span_note}
    print(f"  {span_note}")

    ok = out["scale"]["sameScale"] and out["degeneracy"]["clean"] and out["ceiling"]["holds"]
    out["verdict"] = (
        "the out-of-sample result survives attack: the new arms are on the panel's scale to within "
        "Monte Carlo noise, none of them degenerated, the reader ceiling holds at the strong form "
        "of the test as well as the pre-registered weak one, and no interval clears the human "
        "figure before or after a multiplicity correction"
        if ok else
        "the out-of-sample result does not survive: see the failing block above")
    print(f"\n  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "audit-r29-dev4.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r3-label-size.json <==
{
  "nDocs": 79,
  "reps": 25,
  "arms": {
    "8": {
      "nDocs": 73,
      "reader": {
        "est": 0.07721643128433882,
        "lo": 0.057531846408055975,
        "hi": 0.09671115665607488
      },
      "llm": {
        "est": 0.1875298219802881,
        "lo": 0.1293132684512474,
        "hi": 0.241448783802493
      },
      "modelMinusReader": {
        "est": 0.11031339069594927,
        "lo": 0.05565914590192402,
        "hi": 0.16064289136187132
      }
    },
    "10": {
      "nDocs": 72,
      "reader": {
        "est": 0.08609037985556592,
        "lo": 0.06652699773614061,
        "hi": 0.10531975652735734
      },
      "llm": {
        "est": 0.1962863205242255,
        "lo": 0.13667278613126685,
        "hi": 0.25015085890131533
      },
      "modelMinusReader": {
        "est": 0.11019594066865959,
        "lo": 0.04992633659946406,
        "hi": 0.16276941683857685
      }
    },
    "12": {
      "nDocs": 72,
      "reader": {
        "est": 0.08034190025524415,
        "lo": 0.056565155406844,
        "hi": 0.10421066538764877
      },
      "llm": {
        "est": 0.20594517178134336,
        "lo": 0.14491123392284225,
        "hi": 0.2632918826323135
      },
      "modelMinusReader": {
        "est": 0.1256032715260992,
        "lo": 0.0683162631073275,
        "hi": 0.1807533017274879
      }
    },
    "14": {
      "nDocs": 72,
      "reader": {
        "est": 0.08486140446454764,
        "lo": 0.06303658805986648,
        "hi": 0.10937449612329192
      },
      "llm": {
        "est": 0.20623338522681528,
        "lo": 0.1456467406035035,
        "hi": 0.2647787921245176
      },
      "modelMinusReader": {
        "est": 0.12137198076226764,
        "lo": 0.06577566928594318,
        "hi": 0.17592821775320813
      }
    },
    "16": {
      "nDocs": 71,
      "reader": {
        "est": 0.09747605528418107,
        "lo": 0.07693318011211805,
        "hi": 0.12009829065427713
      },
      "llm": {
        "est": 0.22741616071963683,
        "lo": 0.17879415743305324,
        "hi": 0.2779541154460888
      },
      "modelMinusReader": {
        "est": 0.12994010543545575,
        "lo": 0.08145052346046473,
        "hi": 0.174547991040159
      }
    },
    "all": {
      "nDocs": 70,
      "reader": {
        "est": 0.09031966951444154,
        "lo": 0.06877450017692559,
        "hi": 0.11289022947483698
      },
      "llm": {
        "est": 0.23946405664928747,
        "lo": 0.18639422543274375,
        "hi": 0.2960725176320494
      },
      "modelMinusReader": {
        "est": 0.14914438713484593,
        "lo": 0.09706223853058941,
        "hi": 0.2024634345533918
      }
    }
  },
  "verdict": "NOT explained by label size"
}

==> anc/audit-r3-label-size.py <==
#!/usr/bin/env python3
"""
AUDIT R3 — why did the k=1 arm land at +0.089 when the published single reader is +0.182?

PREREG A.5 fixed a consistency anchor: the crowd-of-1 arm must land near the compression paper's
single-reader value, roughly within [+0.10, +0.26], or the pipeline is wrong and nothing else may
be read. It came out at +0.089 — outside, so the run stopped.

AUDIT R1 already eliminated one candidate: the published +0.182 is not an artifact of truncating a
reader to their earliest marks (+0.182 earliest, +0.167 random, +0.166 latest — the conclusion is
identical under all three).

The remaining candidate is the label. The published test built the crowd label from EVERY reader
except the one being scored (median 19). The reader-equivalence design holds out only L = 8, so
its label is a far noisier estimate of what the crowd marked, and a noisier label attenuates every
arm. If that is the whole story, sweeping L with everything else held fixed should walk the k=1
value from +0.089 back up to roughly the published number.

If it does not, the difference is something else and the pipeline is genuinely broken.

The document set is FIXED across all L (documents with at least 17 readers) so the sweep is not
confounded by the sample changing underneath it.

Emits `audit-r3-label-size.json`.
"""

import importlib.util
import json
import os
import random

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
AUG = os.path.join(HERE, "..", "10-v2-augment")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))

SEED = cv.SEED
RATIO = cv.RATIO
TOP_Q = cv.TOP_Q
MIN_DOC_READERS = 17          # one predictor + up to 16 label readers
L_SWEEP = [8, 10, 12, 14, 16, "all"]
REPS = 25                     # predictor draws per document, averaged


def main():
    aug, meta, domains, keepsets = cv.load()
    docs = cv.prepare(aug, meta, MIN_DOC_READERS)
    print("AUDIT R3 — crowd-of-1 as the label grows, document set held fixed")
    print(f"  {len(docs)} documents with >= {MIN_DOC_READERS} readers\n")

    out = {"nDocs": len(docs), "reps": REPS, "arms": {}}
    for L in L_SWEEP:
        vals, mvals, doms = [], [], []
        for di, readers in docs:
            m = meta[di]
            n = m["n"]
            budget = max(1, int(round(RATIO * n)))
            per, mper = [], []
            for rep in range(REPS):
                rnd = random.Random(SEED + di * 1000 + rep)
                perm = readers[:]
                rnd.shuffle(perm)
                predictor, rest = perm[0], perm[1:]
                lab_readers = rest if L == "all" else rest[:L]
                lab = cv.build_label(lab_readers, n, rnd, top_q=TOP_Q)
                if not lab:
                    continue
                sc = cv.Scorer(m, lab)
                if not sc.ok:
                    continue
                v = sc.score(cv.pool_predict([predictor], n, budget, rnd))
                if v is None:
                    continue
                per.append(v)
                # the model is scored against the IDENTICAL label, so the two move together
                sets = keepsets.get("llm", {}).get("0.2") or []
                if di < len(sets) and sets[di] is not None:
                    mv = sc.score(set(sets[di]))
                    if mv is not None:
                        mper.append(mv)
            if per and mper:
                vals.append(sum(per) / len(per))
                mvals.append(sum(mper) / len(mper))
                doms.append(domains[di])

        e, lo, hi = pc.boot(vals, doms)
        me, mlo, mhi = pc.boot(mvals, doms)
        assert len(vals) == len(mvals) == len(doms)
        d, dlo, dhi = pc.boot([a - b for a, b in zip(mvals, vals)], doms)
        key = str(L)
        out["arms"][key] = {"nDocs": len(vals),
                            "reader": {"est": e, "lo": lo, "hi": hi},
                            "llm": {"est": me, "lo": mlo, "hi": mhi},
                            "modelMinusReader": {"est": d, "lo": dlo, "hi": dhi}}
        print(f"  L={key:<4} n={len(vals):<4} reader {e:+.3f} [{lo:+.3f}, {hi:+.3f}]"
              f"   gpt-5.4 {me:+.3f} [{mlo:+.3f}, {mhi:+.3f}]"
              f"   model-reader {d:+.3f} [{dlo:+.3f}, {dhi:+.3f}]")

    r8 = out["arms"]["8"]["reader"]["est"]
    ra = out["arms"]["all"]["reader"]["est"]
    print(f"\n  reader arm, L=8 -> L=all : {r8:+.3f} -> {ra:+.3f}   ({ra - r8:+.3f})")
    explained = ra >= 0.10
    print("  VERDICT: " + ("label size explains the anchor failure — the k=1 arm returns to the "
                           "pre-registered band once the label is built from every available reader"
                           if explained else
                           "label size does NOT explain it — the pipeline is broken elsewhere"))
    out["verdict"] = "explained by label size" if explained else "NOT explained by label size"
    p = os.path.join(HERE, "audit-r3-label-size.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r5-truncation-noise.json <==
{
  "nDocs": 90,
  "reps": 6,
  "overmarkRatio": {
    "median": 1.5384615384615385,
    "p90": 2.75,
    "max": 5.166666666666667
  },
  "selfAgreement": {
    "est": 0.23885754409076645,
    "lo": 0.20875843874517855,
    "hi": 0.26939632411963965
  },
  "humanHumanSameDocs": {
    "est": 0.0346618843426753,
    "lo": 0.024100082376310967,
    "hi": 0.04801708373237191
  },
  "modelModelReference": 0.20313474139187077,
  "readerShareOfCeiling": 0.14511530073131665,
  "modelShareOfCeiling": 0.8504430628939191,
  "ceilingAboveModelModel": true,
  "verdict": "the self-agreement ceiling is ABOVE the model-model number, so truncation does not cap readers below models \u2014 the gap is not manufactured by truncation"
}

==> anc/audit-r5-truncation-noise.py <==
#!/usr/bin/env python3
"""
AUDIT R5 — is Study B's headline an artifact of truncating readers?

Study B reports that two models agree with each other far more than two readers do: excess
agreement +0.194 against +0.036. Before that can be called a finding about models, one asymmetry
has to be ruled out.

The models' keep sets are exactly round(0.2n) as produced. A reader's marks are truncated
UNIFORMLY AT RANDOM down to that budget. If readers typically mark much more than the budget, that
truncation throws away most of what they said, and two truncated readers will disagree for reasons
that have nothing to do with the readers -- the coin flips did it. The model pair never pays that
cost.

The diagnostic is a self-agreement ceiling: take ONE reader, truncate their marks twice
independently, and measure the excess agreement between the two copies. Any real pair of distinct
readers is bounded above by this. If a reader barely agrees with themselves, the human-human number
is mostly truncation noise and Study B's comparison is unfair by construction.

Reported alongside: how much readers actually overmark relative to the budget, since the size of
the problem is exactly the size of that ratio.

Emits `audit-r5-truncation-noise.json`.
"""

import importlib.util
import json
import os
import random

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))

TOL = tp.TOL_PRIMARY
REPS = 6   # each rep now costs a Monte-Carlo null estimate, so fewer of them


def main():
    aug, meta, domains, keepsets = cv.load()
    self_vals, over, doms, hh_vals = [], [], [], []
    for di, a in enumerate(aug):
        if not a or di >= len(meta):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        qual = [r for r in readers if len(r) >= budget]
        if len(qual) < 2:
            continue
        bnd = tp.bands(m, TOL)
        for r in qual:
            over.append(len(r) / budget)

        # self-agreement: the same reader, truncated twice, independently
        vals = []
        for r in qual:
            if len(r) < budget + 1:
                continue        # nothing is thrown away, so there is nothing to measure
            for _ in range(REPS):
                a1 = set(rnd.sample(r, budget))
                a2 = set(rnd.sample(r, budget))
                q1 = tp.qvec_mc(a1, bnd, n, cv.SEED + di * 1000 + len(vals))
                q2 = tp.qvec_mc(a2, bnd, n, cv.SEED + di * 1000 + 500 + len(vals))
                vals.append(tp.excess(a1, a2, q1, q2, budget)[0])
        if not vals:
            continue

        # the real human-human number on the same documents, for a like-for-like reference
        trunc = [set(rnd.sample(r, budget)) for r in qual]
        qs = [tp.qvec_mc(s, bnd, n, cv.SEED + di * 1000 + 900 + i) for i, s in enumerate(trunc)]
        hh = [tp.excess(trunc[i], trunc[j], qs[i], qs[j], budget)[0]
              for i in range(len(trunc)) for j in range(i + 1, len(trunc))]
        if not hh:
            continue
        self_vals.append(sum(vals) / len(vals))
        hh_vals.append(sum(hh) / len(hh))
        doms.append(domains[di])

    s = pc.boot(self_vals, doms)
    h = pc.boot(hh_vals, doms)
    # read the model-model figure from the artifact rather than hardcoding it. An earlier version
    # pinned 0.194 as a literal and went stale the moment AUDIT R7 corrected the estimator, which
    # is exactly how a control quietly starts testing the wrong threshold.
    tj = os.path.join(HERE, "typicality.json")
    mm_ref = json.load(open(tj))["primary"]["modelModel"]["est"] if os.path.exists(tj) else None
    if mm_ref is None:
        print("typicality.json absent - run typicality.py first"); return
    ov = sorted(over)
    print("AUDIT R5 — does truncation manufacture the human-human/model-model gap?\n")
    print(f"  {len(doms)} documents with at least one over-marking reader")
    print(f"  readers mark this many times the budget: "
          f"median {ov[len(ov)//2]:.2f}   90th pct {ov[int(0.9*len(ov))]:.2f}   max {ov[-1]:.2f}")
    print(f"\n  ONE reader vs THEMSELVES, truncated twice   {s[0]:+.3f} [{s[1]:+.3f}, {s[2]:+.3f}]")
    print(f"  two DIFFERENT readers (same documents)      {h[0]:+.3f} [{h[1]:+.3f}, {h[2]:+.3f}]")
    print(f"  two MODELS (Study B, all documents)         {mm_ref:+.3f}")
    print(f"\n  a reader reaches {h[0]/s[0]:.0%} of their own ceiling against another reader;")
    print(f"  gpt-5.4 and claude-opus-5 reach {mm_ref/s[0]:.0%} of it against each other.")

    ceiling_ok = s[0] > mm_ref
    if ceiling_ok:
        v = ("the self-agreement ceiling is ABOVE the model-model number, so truncation does not "
             "cap readers below models — the gap is not manufactured by truncation")
    else:
        v = ("the self-agreement ceiling is BELOW the model-model number: a reader cannot even "
             "reach the models' agreement against a second copy of THEMSELVES, so the comparison "
             "is unfair by construction and Study B's headline does not survive as stated")
    print(f"\n  VERDICT: {v}")

    out = {"nDocs": len(doms), "reps": REPS,
           "overmarkRatio": {"median": ov[len(ov) // 2], "p90": ov[int(0.9 * len(ov))],
                             "max": ov[-1]},
           "selfAgreement": {"est": s[0], "lo": s[1], "hi": s[2]},
           "humanHumanSameDocs": {"est": h[0], "lo": h[1], "hi": h[2]},
           "modelModelReference": mm_ref,
           "readerShareOfCeiling": h[0] / s[0], "modelShareOfCeiling": mm_ref / s[0],
           "ceilingAboveModelModel": bool(ceiling_ok), "verdict": v}
    p = os.path.join(HERE, "audit-r5-truncation-noise.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r7-excess-closed-form.json <==
{
  "sims": 4000,
  "formulaCheck": {
    "human-human": {
      "n": 25,
      "sumErr": 0.41218127492437,
      "inclErr": 0.01203222465582504,
      "sumBiasOverBudget": 0.02754148924093877
    },
    "model-model": {
      "n": 25,
      "sumErr": 0.9750430197492099,
      "inclErr": 0.013058874134012627,
      "sumBiasOverBudget": 0.07039481075314832
    },
    "human-model": {
      "n": 25,
      "sumErr": 0.5406576591662304,
      "inclErr": 0.009408246293679338,
      "sumBiasOverBudget": 0.034607787752276686
    }
  },
  "inclusionFormIsBetter": true,
  "corrected": {
    "humanHuman": {
      "est": 0.07990099516198987,
      "lo": 0.06693554960922735,
      "hi": 0.09568938243936
    },
    "modelModel": {
      "est": 0.27381636318554686,
      "lo": 0.24717293009173663,
      "hi": 0.2968046875015576
    },
    "modelMinusHuman": {
      "est": 0.193915368023557,
      "lo": 0.16618200345398923,
      "hi": 0.2174525402476316
    },
    "human_llm": {
      "est": 0.06877126613339245,
      "lo": 0.05764950313339907,
      "hi": 0.08065211283821669
    },
    "human_llm_anthropic": {
      "est": 0.07860294055240567,
      "lo": 0.06643208623990507,
      "hi": 0.09179139706464257
    }
  },
  "nDocs": 90,
  "verdict": "the correction does not change the conclusion"
}

==> anc/audit-r7-excess-closed-form.py <==
#!/usr/bin/env python3
"""
AUDIT R7 — is Study B's closed-form expected overlap actually the expectation?

`typicality.py` subtracts an expected overlap computed in closed form:

    q(i) = sum over x in the set of 1(i in band(x)) / |band(x)|
    E[|A' & B'|] = sum_i qA(i) * qB(i)

The docstring calls the error "small" and says it "is reported so it can be judged." It was never
actually measured. This programme's own history says an unmeasured approximation is a defect
waiting to be found by someone else, so it gets measured here.

THE SUSPECTED ERROR. q(i) is a SUM of per-element probabilities, but the quantity the expectation
needs is the probability that sentence i appears in the resampled set AT ALL:

    P(i in A') = 1 - product over x in A of (1 - w_x(i)),    w_x(i) = 1(i in band(x)) / |band(x)|

A sum over-counts whenever two elements of A can both land on i, and can exceed 1 outright. Since
the expected overlap is SUBTRACTED, over-counting it makes excess agreement too LOW -- so if the
suspicion holds, every number in Study B is an underestimate and the direction is conservative.
But the size of the error need not be equal across arms: model keep sets are more positionally
concentrated than reader sets, so their bands overlap more, so they should be over-corrected more.
That would understate the model-model gap specifically, which is the number the paper leads with.

This script therefore does three things:
  1. simulates the actual resampling procedure and compares both formulas against it;
  2. measures how much the two differ per arm type;
  3. recomputes Study B's headline under the corrected formula.

Emits `audit-r7-excess-closed-form.json`.
"""

import importlib.util
import json
import os
import random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))

SIMS = 4000


def q_sum(s, bnd, n):
    """What typicality.py computes: a sum of per-element weights."""
    return tp.qvec(s, bnd, n)


def q_incl(s, bnd, n):
    """The inclusion probability: 1 - prod(1 - w). Never exceeds 1."""
    q = [1.0] * n
    for x in s:
        b = bnd[x]
        w = 1.0 / len(b)
        for y in b:
            q[y] *= (1.0 - w)
    return [1.0 - v for v in q]


def simulate(a, b, bnd, rnd, sims=SIMS):
    """Run the resampling procedure the null describes and average the overlap."""
    tot = 0
    for _ in range(sims):
        a2 = {rnd.choice(bnd[x]) for x in a}
        b2 = {rnd.choice(bnd[x]) for x in b}
        tot += len(a2 & b2)
    return tot / sims


def main():
    aug, meta, domains, keepsets = cv.load()
    rnd = random.Random(cv.SEED)

    # ---------------------------------------------------------------- 1. which formula is right
    print(f"AUDIT R7 — closed forms against a {SIMS}-draw simulation of the actual null\n")
    checks = {"human-human": [], "model-model": [], "human-model": []}
    for di, a in enumerate(aug):
        if not a or di >= len(meta) or len(checks["model-model"]) >= 25:
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        r2 = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        qual = [set(r2.sample(r, budget)) for r in readers if len(r) >= budget]
        sets = {}
        for arm in cv.MODEL_ARMS:
            s = keepsets.get(arm, {}).get("0.2") or []
            if di < len(s) and s[di]:
                sets[arm] = set(s[di])
        if len(qual) < 2 or len(sets) < 2:
            continue
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        trials = [("human-human", qual[0], qual[1]),
                  ("model-model", sets[cv.MODEL_ARMS[0]], sets[cv.MODEL_ARMS[1]]),
                  ("human-model", qual[0], sets[cv.MODEL_ARMS[0]])]
        for name, A, Bs in trials:
            sim = simulate(A, Bs, bnd, rnd)
            e_sum = sum(x * y for x, y in zip(q_sum(A, bnd, n), q_sum(Bs, bnd, n)))
            e_inc = sum(x * y for x, y in zip(q_incl(A, bnd, n), q_incl(Bs, bnd, n)))
            checks[name].append((sim, e_sum, e_inc, budget))

    out = {"sims": SIMS, "formulaCheck": {}}
    print(f"  {'pair type':<14}{'n':>4}  {'|sum - sim|':>12} {'|incl - sim|':>13}"
          f"   {'mean bias / budget':>20}")
    for name, rows in checks.items():
        if not rows:
            continue
        ds = sum(abs(s - a) for s, a, _b, _k in rows) / len(rows)
        di_ = sum(abs(s - b) for s, _a, b, _k in rows) / len(rows)
        bias = sum((a - s) / k for s, a, _b, k in rows) / len(rows)
        out["formulaCheck"][name] = {"n": len(rows), "sumErr": ds, "inclErr": di_,
                                     "sumBiasOverBudget": bias}
        print(f"  {name:<14}{len(rows):>4}  {ds:>12.4f} {di_:>13.4f}   {bias:>+20.4f}")

    better = all(out["formulaCheck"][k]["inclErr"] <= out["formulaCheck"][k]["sumErr"]
                 for k in out["formulaCheck"])
    print(f"\n  the inclusion-probability form is closer to the simulation on every pair type: "
          f"{better}")
    out["inclusionFormIsBetter"] = bool(better)

    # ---------------------------------------------------------------- 2. redo Study B corrected
    print("\n  recomputing Study B's headline under the corrected formula\n")
    hh, mm, hm, doms = [], [], {a: [] for a in cv.MODEL_ARMS}, []
    for di, a in enumerate(aug):
        if not a or di >= len(meta):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        r2 = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        qual = [set(r2.sample(r, budget)) for r in readers if len(r) >= budget]
        sets = {}
        for arm in cv.MODEL_ARMS:
            s = keepsets.get(arm, {}).get("0.2") or []
            if di < len(s) and s[di]:
                sets[arm] = set(s[di])
        if len(qual) < 2 or len(sets) < len(cv.MODEL_ARMS):
            continue
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qh = [q_incl(s, bnd, n) for s in qual]
        qm = {k: q_incl(v, bnd, n) for k, v in sets.items()}

        def ex(A, Bs, qa, qb):
            return (len(A & Bs) - sum(x * y for x, y in zip(qa, qb))) / budget

        pairs = [ex(qual[i], qual[j], qh[i], qh[j])
                 for i, j in combinations(range(len(qual)), 2)]
        hh.append(sum(pairs) / len(pairs))
        A, Bx = cv.MODEL_ARMS
        mm.append(ex(sets[A], sets[Bx], qm[A], qm[Bx]))
        for arm in cv.MODEL_ARMS:
            hm[arm].append(sum(ex(sets[arm], qual[i], qm[arm], qh[i])
                               for i in range(len(qual))) / len(qual))
        doms.append(domains[di])

    def B(v):
        e, lo, hi = pc.boot(v, doms)
        return {"est": e, "lo": lo, "hi": hi}

    res = {"humanHuman": B(hh), "modelModel": B(mm),
           "modelMinusHuman": B([a - b for a, b in zip(mm, hh)])}
    for arm in cv.MODEL_ARMS:
        res[f"human_{arm}"] = B(hm[arm])
    out["corrected"] = res
    out["nDocs"] = len(doms)
    published = {"humanHuman": 0.036, "modelModel": 0.194, "modelMinusHuman": 0.157}
    print(f"  {'quantity':<24}{'published':>11}{'corrected':>11}{'shift':>9}   95% CI")
    for k, v in published.items():
        c = res[k]
        print(f"  {k:<24}{v:>+11.3f}{c['est']:>+11.3f}{c['est']-v:>+9.3f}   "
              f"[{c['lo']:+.3f}, {c['hi']:+.3f}]")
    for arm in cv.MODEL_ARMS:
        c = res[f"human_{arm}"]
        print(f"  {'human-' + cv.MODEL_NAMES[arm]:<24}{'':>11}{c['est']:>+11.3f}")

    d = res["modelMinusHuman"]
    verdict = ("the correction does not change the conclusion" if d["lo"] > 0 else
               "THE CORRECTION KILLS THE CONCLUSION")
    print(f"\n  VERDICT: {verdict}")
    out["verdict"] = verdict
    p = os.path.join(HERE, "audit-r7-excess-closed-form.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r8-null-size.json <==
{
  "nDocs": 40,
  "sims": 200,
  "arms": {
    "lead": {
      "oldNullSizeRatio": 0.789171809498372,
      "newNullSizeRatio": 1.0,
      "label": "lead (naive truncation)"
    },
    "length": {
      "oldNullSizeRatio": 0.7978908512205387,
      "newNullSizeRatio": 1.0,
      "label": "length"
    },
    "llm": {
      "oldNullSizeRatio": 0.9114140159030784,
      "newNullSizeRatio": 1.0,
      "label": "gpt-5.4"
    },
    "llm_anthropic": {
      "oldNullSizeRatio": 0.9206882735898361,
      "newNullSizeRatio": 1.0,
      "label": "claude-opus-5"
    },
    "centrality": {
      "oldNullSizeRatio": 0.9263772993788619,
      "newNullSizeRatio": 1.0,
      "label": "degreeCentrality"
    },
    "reader": {
      "oldNullSizeRatio": 0.9273270906177157,
      "newNullSizeRatio": 1.0,
      "label": "a human reader"
    },
    "random": {
      "oldNullSizeRatio": 0.9425441463628964,
      "newNullSizeRatio": 1.0,
      "label": "random baseline"
    }
  },
  "oldSpread": 0.15337233686452445
}

==> anc/audit-r8-null-size.py <==
#!/usr/bin/env python3
"""
AUDIT R8 — the evidence that the old null did not preserve set size, made reproducible.

The paper cites shrinkage figures showing that the pre-correction null returned smaller sets than
it was given, and returned them unequally across arms. Those numbers were originally produced by an
inline calculation that no committed script reproduces, which makes them unciteable. This file is
that calculation, kept.

THE DEFECT. The old null resampled each element of a set independently from its own
depth-and-length band. Two elements landing on the same sentence merged, so the resampled set came
back smaller than the original. Expected overlap was then computed on shrunken sets while observed
overlap used full ones -- and the more positionally clustered an arm was, the more it shrank, so
the more its excess agreement was inflated. A bonus paid for clustering, from the null built to
remove exactly that.

The corrected null draws without replacement and returns exactly as many sentences as it was given;
this script asserts that too, so a regression would fail here rather than in a published number.

Emits `audit-r8-null-size.json`.
"""

import importlib.util
import json
import os
import random

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))

DOCS = 40
SIMS = 200
ARMS = ["lead", "length", "centrality", "random", "llm", "llm_anthropic"]
NAME = {"lead": "lead (naive truncation)", "length": "length", "centrality": "degreeCentrality",
        "random": "random baseline", "llm": "gpt-5.4", "llm_anthropic": "claude-opus-5"}


def old_null_size(s, bnd, rnd, sims=SIMS):
    """Mean size of the resampled set under the OLD, collapsing null."""
    return sum(len({rnd.choice(bnd[x]) for x in s}) for _ in range(sims)) / sims


def new_null_size(s, bnd, rnd, sims=SIMS):
    """Mean size under the corrected, size-preserving null. Must equal len(s) exactly."""
    tot = 0
    xs = list(s)
    for _ in range(sims):
        rnd.shuffle(xs)
        taken = set()
        for x in xs:
            cand = [y for y in bnd[x] if y not in taken]
            if cand:
                taken.add(rnd.choice(cand))
            else:
                free = [y for y in range(len(bnd)) if y not in taken]
                taken.add(min(free, key=lambda y: abs(y - x)))
        tot += len(taken)
    return tot / sims


def main():
    aug, meta, domains, keepsets = cv.load()
    rnd = random.Random(cv.SEED)
    old = {a: [] for a in ARMS + ["reader"]}
    new = {a: [] for a in ARMS + ["reader"]}
    n_docs = 0

    for di, a in enumerate(aug):
        if not a or di >= len(meta) or n_docs >= DOCS:
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        r2 = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        qual = [set(r2.sample(r, budget)) for r in readers if len(r) >= budget]
        S = {}
        for arm in ARMS:
            v = keepsets.get(arm, {}).get("0.2") or []
            if di < len(v) and v[di]:
                S[arm] = set(v[di])
        if not qual or len(S) < len(ARMS):
            continue
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        for name, s in list(S.items()) + [("reader", qual[0])]:
            old[name].append(old_null_size(s, bnd, rnd) / budget)
            new[name].append(new_null_size(s, bnd, rnd) / budget)
        n_docs += 1

    print("AUDIT R8 — does the null give back a set the size of the one it was given?\n")
    print(f"  {n_docs} documents, {SIMS} draws per set\n")
    print(f"  {'arm':<26}{'OLD null':>10}{'CORRECTED':>12}")
    out = {"nDocs": n_docs, "sims": SIMS, "arms": {}}
    for k in sorted(old, key=lambda x: sum(old[x]) / len(old[x])):
        o = sum(old[k]) / len(old[k])
        nn = sum(new[k]) / len(new[k])
        out["arms"][k] = {"oldNullSizeRatio": o, "newNullSizeRatio": nn,
                          "label": NAME.get(k, "a human reader")}
        print(f"  {NAME.get(k, 'a human reader'):<26}{o:>10.3f}{nn:>12.3f}")

    worst = min(out["arms"].values(), key=lambda v: v["oldNullSizeRatio"])
    best = max(out["arms"].values(), key=lambda v: v["oldNullSizeRatio"])
    spread = best["oldNullSizeRatio"] - worst["oldNullSizeRatio"]
    out["oldSpread"] = spread
    print(f"\n  spread under the old null: {spread:.3f} of the budget, from "
          f"{worst['label']} to {best['label']}")
    print("  -> the old null shrank clustered arms hardest, which inflated exactly the arms whose")
    print("     agreement the paper reports. The corrected null returns the full set every time.")

    for k, v in out["arms"].items():
        assert abs(v["newNullSizeRatio"] - 1.0) < 1e-9, (
            f"corrected null does not preserve size for {k}: {v['newNullSizeRatio']}")
    print("\n  ASSERTED: the corrected null returns exactly len(s) for every arm.")

    p = os.path.join(HERE, "audit-r8-null-size.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/audit-r9-zero-base.json <==
{
  "nDocs": 90,
  "drift": {
    "cut": 38,
    "spanMin": 5,
    "spanMax": 91,
    "groups": {
      "narrow span": {
        "hh": {
          "est": 0.03465873712737519,
          "lo": 0.024875551728642756,
          "hi": 0.043684011387162804,
          "n": 46
        },
        "mm": {
          "est": 0.18908338580792783,
          "lo": 0.15951575897749345,
          "hi": 0.21882709614557985,
          "n": 46
        }
      },
      "wide span": {
        "hh": {
          "est": 0.0458799677255483,
          "lo": 0.027326246583502183,
          "hi": 0.07177283472233101,
          "n": 44
        },
        "mm": {
          "est": 0.21782479495690207,
          "lo": 0.18405911829956523,
          "hi": 0.248581993886736,
          "n": 44
        }
      }
    },
    "humanDelta": -0.011221230598173114,
    "modelDelta": -0.028741409148974245,
    "driftDetected": false
  },
  "size": {
    "medianN": 70,
    "groups": {
      "short docs": {
        "hh": {
          "est": 0.030210588004831798,
          "lo": 0.020485909848741903,
          "hi": 0.039467643974395145,
          "n": 47
        },
        "mm": {
          "est": 0.15259983985557388,
          "lo": 0.11518540293688445,
          "hi": 0.18785353162510326,
          "n": 47
        },
        "gap": {
          "est": 0.1223892518507421,
          "lo": 0.0872460988661466,
          "hi": 0.1566673604342746,
          "n": 47
        }
      },
      "long docs": {
        "hh": {
          "est": 0.05100285701293697,
          "lo": 0.0318352736080409,
          "hi": 0.07725770106587511,
          "n": 43
        },
        "mm": {
          "est": 0.2583705640013116,
          "lo": 0.23261216259013343,
          "hi": 0.28236856179797754,
          "n": 43
        },
        "gap": {
          "est": 0.20736770698837462,
          "lo": 0.16489694336569946,
          "hi": 0.24246987778320966,
          "n": 43
        }
      }
    }
  },
  "leaveOneDomain": {
    "nDomains": 54,
    "base": 0.16299006930538876,
    "worstDelta": 0.00545990965405399,
    "worstValue": 0.16844997895944275
  },
  "multiplicity": {
    "nPairs": 153,
    "raw": 99,
    "bonferroni": 85,
    "humanHi": 0.05244332163214413,
    "z": 3.5930758646752543
  }
}

==> anc/audit-r9-zero-base.py <==
#!/usr/bin/env python3
"""
AUDIT R9 — a zero-based pass over threats that no earlier round examined.

Earlier rounds audited the estimator and the panel. This one starts from the question "what has
never been looked at at all," and four things had not been.

R9-A  DOCUMENT DRIFT, AND WHY IT IS ASYMMETRIC.
      Readers marked these documents over roughly six years. Every model saw ONE snapshot, crawled
      in 2026. If a document changed between a reader's visit and the crawl, that reader's marks
      anchor to a text they did not read -- and the models never pay that cost. The human side would
      then be noisier BY CONSTRUCTION, which is exactly the direction that inflates this paper's
      headline.
      Per-reader timestamps were deliberately not exported (they identify), but per-document mark
      MONTH HISTOGRAMS were. So the test is differential: as a document's marks spread over more
      time, human-human agreement should fall if drift matters, and model-model agreement should
      not move at all, since the models all read the same snapshot. A common drop would mean
      something about the documents; a human-only drop means drift.

R9-B  DOCUMENT SIZE. Excess is divided by a budget of round(0.2n), so short documents produce
      coarse values. If the result lives in short documents it is an artifact of granularity.

R9-C  DOMAIN LEAVE-ONE-OUT. 78 domains, clustered bootstrap. If dropping a single domain moves the
      headline, the headline is that domain.

R9-D  MULTIPLICITY. 153 pair intervals are reported. "99 sit entirely above the human interval" is a
      count over 153 simultaneous intervals with no correction, and the paper should say what that
      count becomes under one.

Emits `audit-r9-zero-base.json`.
"""

import importlib.util
import json
import os
import random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
AUG = os.path.join(HERE, "..", "10-v2-augment")
PANEL = os.path.join(HERE, "..", "12-model-panel")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))
tp = _load("tp", os.path.join(HERE, "typicality.py"))


def month_span(hist):
    """Months between the earliest and latest mark on a document."""
    if not hist:
        return None
    ks = sorted(hist)
    (y0, m0), (y1, m1) = [tuple(int(x) for x in k.split("-")) for k in (ks[0], ks[-1])]
    return (y1 - y0) * 12 + (m1 - m0)


def main():
    aug, meta, domains, keepsets = cv.load()
    rows = []
    for di, a in enumerate(aug):
        if not a or di >= len(meta):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        qual = [set(rnd.sample(r, budget)) for r in readers if len(r) >= budget]
        if len(qual) < 2:
            continue
        sets = {}
        for arm in cv.MODEL_ARMS:
            s = keepsets.get(arm, {}).get("0.2") or []
            if di < len(s) and s[di]:
                sets[arm] = set(s[di])
        if len(sets) < 2:
            continue
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qh = [tp.qvec_mc(s, bnd, n, cv.SEED + di * 1000 + i) for i, s in enumerate(qual)]
        qm = {k: tp.qvec_mc(v, bnd, n, cv.SEED + di * 1000 + 500 + j)
              for j, (k, v) in enumerate(sets.items())}
        hh = [tp.excess(qual[i], qual[j], qh[i], qh[j], budget)[0]
              for i, j in combinations(range(len(qual)), 2)]
        A, B = cv.MODEL_ARMS
        rows.append({
            "di": di, "dom": domains[di], "n": n, "budget": budget,
            "nReaders": len(qual),
            "span": month_span(a.get("markMonthHistogram")),
            "hh": sum(hh) / len(hh),
            "mm": tp.excess(sets[A], sets[B], qm[A], qm[B], budget)[0],
        })

    out = {"nDocs": len(rows)}
    print(f"AUDIT R9 — zero-based pass, {len(rows)} documents\n")

    def B(vals, doms):
        e, lo, hi = pc.boot(vals, doms)
        return {"est": e, "lo": lo, "hi": hi, "n": len(vals)}

    # ---------------------------------------------------------------- A: drift
    print("R9-A  document drift: readers span years, models saw one snapshot\n")
    withspan = [r for r in rows if r["span"] is not None]
    spans = sorted(r["span"] for r in withspan)
    if len(withspan) >= 40:
        cut = spans[len(spans) // 2]
        lo_g = [r for r in withspan if r["span"] <= cut]
        hi_g = [r for r in withspan if r["span"] > cut]
        print(f"  mark span across documents: median {cut} months, "
              f"range {spans[0]} to {spans[-1]}")
        res = {}
        for lbl, g in (("narrow span", lo_g), ("wide span", hi_g)):
            d = [x["dom"] for x in g]
            res[lbl] = {"hh": B([x["hh"] for x in g], d), "mm": B([x["mm"] for x in g], d)}
            print(f"  {lbl:<14} n={len(g):<4} human-human {res[lbl]['hh']['est']:+.3f} "
                  f"[{res[lbl]['hh']['lo']:+.3f}, {res[lbl]['hh']['hi']:+.3f}]"
                  f"   model-model {res[lbl]['mm']['est']:+.3f}")
        dh = res["narrow span"]["hh"]["est"] - res["wide span"]["hh"]["est"]
        dm = res["narrow span"]["mm"]["est"] - res["wide span"]["mm"]["est"]
        print(f"\n  narrow minus wide:  human {dh:+.3f}   model {dm:+.3f}")
        drift = dh > 0.02 and dh > abs(dm) * 2
        print("  VERDICT: " + (
            "human agreement IS materially lower on documents whose marks are spread over more "
            "time while model agreement is not -- drift is contributing to the gap and the paper "
            "must bound it" if drift else
            "human agreement is not materially lower on wide-span documents relative to the model "
            "arm, so drift is not detectably inflating the gap"))
        out["drift"] = {"cut": cut, "spanMin": spans[0], "spanMax": spans[-1],
                        "groups": res, "humanDelta": dh, "modelDelta": dm,
                        "driftDetected": bool(drift)}
    else:
        print("  too few documents carry mark months — REFUSED")
        out["drift"] = {"refused": True}

    # ---------------------------------------------------------------- B: size
    print("\nR9-B  document size: excess is divided by round(0.2n), so short documents are coarse\n")
    ns = sorted(r["n"] for r in rows)
    cut = ns[len(ns) // 2]
    res = {}
    for lbl, g in (("short docs", [r for r in rows if r["n"] <= cut]),
                   ("long docs", [r for r in rows if r["n"] > cut])):
        d = [x["dom"] for x in g]
        res[lbl] = {"hh": B([x["hh"] for x in g], d), "mm": B([x["mm"] for x in g], d),
                    "gap": B([x["mm"] - x["hh"] for x in g], d)}
        print(f"  {lbl:<12} n={len(g):<4} human {res[lbl]['hh']['est']:+.3f}"
              f"   model {res[lbl]['mm']['est']:+.3f}"
              f"   gap {res[lbl]['gap']['est']:+.3f} "
              f"[{res[lbl]['gap']['lo']:+.3f}, {res[lbl]['gap']['hi']:+.3f}]")
    out["size"] = {"medianN": cut, "groups": res}
    both = all(res[k]["gap"]["lo"] > 0 for k in res)
    print("  VERDICT: " + ("the gap is present in both halves; it is not a granularity artifact"
                           if both else "the gap does not survive in both halves — investigate"))

    # ---------------------------------------------------------------- C: leave-one-domain-out
    print("\nR9-C  domain leave-one-out over the paired gap\n")
    doms = sorted({r["dom"] for r in rows})
    base = B([r["mm"] - r["hh"] for r in rows], [r["dom"] for r in rows])["est"]
    worst = None
    for d0 in doms:
        g = [r for r in rows if r["dom"] != d0]
        e = B([r["mm"] - r["hh"] for r in g], [r["dom"] for r in g])["est"]
        if worst is None or abs(e - base) > abs(worst[1] - base):
            worst = (d0, e)
    print(f"  full sample gap {base:+.3f}   most influential domain moves it to {worst[1]:+.3f} "
          f"({worst[1] - base:+.4f})")
    out["leaveOneDomain"] = {"nDomains": len(doms), "base": base,
                             "worstDelta": worst[1] - base, "worstValue": worst[1]}
    print("  VERDICT: " + ("no single domain carries the result"
                           if abs(worst[1] - base) < 0.02 else
                           "a single domain moves the headline materially — report it"))

    # ---------------------------------------------------------------- D: multiplicity
    print("\nR9-D  multiplicity over the 153 reported pair intervals\n")
    pj = os.path.join(PANEL, "panel-agreement.json")
    if os.path.exists(pj):
        pan = json.load(open(pj))
        hh_hi = pan["humanHuman"]["hi"]
        pairs = pan["pairs"]
        raw = sum(1 for p in pairs if p["lo"] > hh_hi)
        # Bonferroni on the interval width: widen each 95% interval to 1 - 0.05/m coverage.
        # Percentile bootstrap intervals cannot be re-cut exactly without the draws, so this uses
        # a normal-approximation widening of the half-width, which is the conservative direction
        # and is stated as an approximation rather than presented as exact.
        import math
        m_ = len(pairs)
        z95, zb = 1.959964, abs(_norm_ppf(1 - 0.05 / (2 * m_)))
        adj = sum(1 for p in pairs
                  if p["est"] - (p["est"] - p["lo"]) * zb / z95 > hh_hi)
        print(f"  {m_} pair intervals. Above the human upper bound: {raw} at 95%, "
              f"{adj} after a Bonferroni widening (z {z95:.2f} -> {zb:.2f})")
        out["multiplicity"] = {"nPairs": m_, "raw": raw, "bonferroni": adj,
                               "humanHi": hh_hi, "z": zb}
        print("  VERDICT: " + (f"the claim survives correction at {adj} pairs"
                               if adj >= m_ * 0.3 else
                               f"only {adj} pairs survive correction — the count must be reported "
                               f"corrected"))
    else:
        print("  panel artifact missing")

    p = os.path.join(HERE, "audit-r9-zero-base.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\nwrote {p}")


def _norm_ppf(p):
    """Inverse normal CDF, Acklam's rational approximation. Avoids a scipy dependency."""
    import math
    a = [-3.969683028665376e+01, 2.209460984245205e+02, -2.759285104469687e+02,
         1.383577518672690e+02, -3.066479806614716e+01, 2.506628277459239e+00]
    b = [-5.447609879822406e+01, 1.615858368580409e+02, -1.556989798598866e+02,
         6.680131188771972e+01, -1.328068155288572e+01]
    c = [-7.784894002430293e-03, -3.223964580411365e-01, -2.400758277161838e+00,
         -2.549732539343734e+00, 4.374664141464968e+00, 2.938163982698783e+00]
    d = [7.784695709041462e-03, 3.224671290700398e-01, 2.445134137142996e+00,
         3.754408661907416e+00]
    pl, ph = 0.02425, 1 - 0.02425
    if p < pl:
        q = math.sqrt(-2 * math.log(p))
        return (((((c[0]*q+c[1])*q+c[2])*q+c[3])*q+c[4])*q+c[5]) / ((((d[0]*q+d[1])*q+d[2])*q+d[3])*q+1)
    if p > ph:
        q = math.sqrt(-2 * math.log(1 - p))
        return -(((((c[0]*q+c[1])*q+c[2])*q+c[3])*q+c[4])*q+c[5]) / ((((d[0]*q+d[1])*q+d[2])*q+d[3])*q+1)
    q = p - 0.5
    r = q * q
    return (((((a[0]*r+a[1])*r+a[2])*r+a[3])*r+a[4])*r+a[5])*q / (((((b[0]*r+b[1])*r+b[2])*r+b[3])*r+b[4])*r+1)


if __name__ == "__main__":
    main()


==> anc/convergence-character.json <==
{
  "nDocs": 110,
  "capableArms": [
    "A1",
    "A2",
    "A3b",
    "A4",
    "B1",
    "B2",
    "C1",
    "C2",
    "D1",
    "D10",
    "D12",
    "D2",
    "D3",
    "D4",
    "D5",
    "D7",
    "D8",
    "D9"
  ],
  "sizes": {
    "model": 1783,
    "reader": 1559,
    "shared": 1161
  },
  "features": {
    "starts with a connective": {
      "modelRate": 0.09059546262412567,
      "readerRate": 0.05347309916506529,
      "est": 0.03712236345906038,
      "diff": 0.03712236345906038,
      "lo": 0.0004874866573546575,
      "hi": 0.08120108682947146,
      "loBonf": -0.01596180039131863,
      "hiBonf": 0.09020652730943939
    },
    "contains a digit": {
      "modelRate": 0.14731803233921092,
      "readerRate": 0.13248813424814007,
      "est": 0.01482989809107085,
      "diff": 0.01482989809107085,
      "lo": -0.037525241070886554,
      "hi": 0.06470309420932664,
      "loBonf": -0.061033023482977955,
      "hiBonf": 0.09069281966511966
    },
    "contains a quotation mark": {
      "modelRate": 0.3148222810205952,
      "readerRate": 0.311857108508967,
      "est": 0.002965172511628168,
      "diff": 0.002965172511628168,
      "lo": -0.05020288232777098,
      "hi": 0.0559158668610404,
      "loBonf": -0.07407566892418063,
      "hiBonf": 0.08000601394743698
    },
    "definitional verb": {
      "modelRate": 0.45524035696335635,
      "readerRate": 0.39280691578364124,
      "est": 0.06243344117971515,
      "diff": 0.06243344117971515,
      "lo": 0.006916773650211663,
      "hi": 0.11856702327102635,
      "loBonf": -0.018010554620100497,
      "hiBonf": 0.14287743697953081
    },
    "hedged": {
      "modelRate": 0.0653063783377577,
      "readerRate": 0.07470111939089726,
      "est": -0.00939474105313956,
      "diff": -0.00939474105313956,
      "lo": -0.04189748054435776,
      "hi": 0.023839765203010597,
      "loBonf": -0.05649141229560099,
      "hiBonf": 0.03770193018932187
    },
    "superlative or absolute": {
      "modelRate": 0.2310633882201609,
      "readerRate": 0.23291644681721244,
      "est": -0.0018530585970515428,
      "diff": -0.0018530585970515428,
      "lo": -0.06888101233532896,
      "hi": 0.06433705896699657,
      "loBonf": -0.09897697955514458,
      "hiBonf": 0.0952708623610415
    },
    "ends with a question": {
      "modelRate": 0.017259071150308575,
      "readerRate": 0.014721280410527398,
      "est": 0.002537790739781175,
      "diff": 0.002537790739781175,
      "lo": -0.006890117236781232,
      "hi": 0.012562097641093785,
      "loBonf": -0.011123306430083798,
      "hiBonf": 0.01619888790964615
    },
    "two or more commas": {
      "modelRate": 0.2788365656081135,
      "readerRate": 0.28543734712885255,
      "est": -0.006600781520739013,
      "diff": -0.006600781520739013,
      "lo": -0.05232022296249857,
      "hi": 0.0405785129322691,
      "loBonf": -0.07284853591551214,
      "hiBonf": 0.05964697287403412
    },
    "capitalised words mid-sentence": {
      "modelRate": 0.2693364867353929,
      "readerRate": 0.23451089773609587,
      "est": 0.034825588999297025,
      "diff": 0.034825588999297025,
      "lo": -0.023692981169492627,
      "hi": 0.0888072976840784,
      "loBonf": -0.04996818235536185,
      "hiBonf": 0.1196193603539559
    },
    "first person (I/we/our)": {
      "modelRate": 0.18391810598932326,
      "readerRate": 0.15672442005513615,
      "est": 0.02719368593418711,
      "diff": 0.02719368593418711,
      "lo": -0.02856936199858562,
      "hi": 0.08109294261416661,
      "loBonf": -0.053607316599060706,
      "hiBonf": 0.10799468846743493
    },
    "second person (you/your)": {
      "modelRate": 0.2490322843894383,
      "readerRate": 0.26568069414183165,
      "est": -0.01664840975239334,
      "diff": -0.01664840975239334,
      "lo": -0.07109947866327439,
      "hi": 0.03920200466700562,
      "loBonf": -0.09554834654046811,
      "hiBonf": 0.06225152703568142
    }
  },
  "preStratumGap": {
    "lengthChars": {
      "est": 20.514282874108844,
      "lo": 11.556655986446577,
      "hi": 29.579992258606183
    },
    "relativeDepth": {
      "est": -0.12250633213390003,
      "lo": -0.15861804309263178,
      "hi": -0.08421758661216872
    }
  },
  "survivingBonferroni": []
}

==> anc/convergence-character.py <==
#!/usr/bin/env python3
"""
WHAT do the models converge on that readers do not?

The panel establishes that capable models agree with each other far more than readers agree with
each other, and that they do not agree with readers any more than readers do. The next question a
reviewer asks is the obvious one: agree on WHAT.

Depth and sentence length are already removed by the null, so whatever the answer is, it is not
"models like early sentences" or "models like long ones." This script looks for the features that
separate the sentences the models converge on from the sentences the readers converge on.

METHOD. On each document, two consensus sets of the same size, compared WITHIN depth-and-length
strata (see the code) because the two sets differ systematically on both:
  MODEL consensus  -- sentences kept by the most capable model arms, ranked by how many kept them
  READER consensus -- the crowd label, sentences marked by the most readers

Both are cut to round(0.2n). The comparison of interest is the DISJOINT part: sentences in the
model set that no reader consensus contains, against sentences in the reader set that the models
did not pick. Features are simple, checkable surface properties -- no model, no judge, nothing that
could import the thing being measured.

Rates are compared with the same domain-clustered bootstrap used everywhere else. Aggregate counts
only; no sentence text is written to the output.

Emits `convergence-character.json`.
"""

import hashlib
import importlib.util
import json
import os
import random
import re

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
RE_DIR = os.path.join(HERE, "..", "11-reader-equivalence")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(RE_DIR, "curve.py"))
pa = _load("pa", os.path.join(HERE, "panel-agreement.py"))

# EVERY usable arm, not a hand-picked subset. An earlier version used eight arms "chosen as the
# ones the panel showed converge" -- which is a set selected after seeing results, and it mattered:
# under that set no feature reached significance, and under all eighteen two do. A characterisation
# whose conclusion moves with a post-hoc choice of arms is reporting the choice. The arm set is now
# the coverage rule the pre-registration already fixed, and nothing else.
def _usable():
    pan = json.load(open(os.path.join(HERE, "panel-agreement.json")))
    import importlib.util as _iu
    _s = _iu.spec_from_file_location("_pa", os.path.join(HERE, "panel-agreement.py"))
    _m = _iu.module_from_spec(_s)
    _s.loader.exec_module(_m)
    return sorted(k for k, v in pan["coverage"].items() if v >= 90 and k in _m.META)


CAPABLE = _usable()

CONNECTIVES = re.compile(
    r"^\s*(however|but|so|therefore|thus|in fact|indeed|moreover|furthermore|instead|"
    r"in other words|that is|for example|for instance|in short|ultimately|finally)\b", re.I)
DEFINITIONAL = re.compile(r"\b(is|are|means|refers to|is called|is defined as|consists of)\b", re.I)
HEDGE = re.compile(r"\b(may|might|could|perhaps|possibly|likely|suggests?|seems?|appears?)\b", re.I)
SUPERLATIVE = re.compile(r"\b(most|best|worst|first|only|never|always|every|all)\b", re.I)
NUMERIC = re.compile(r"\d")
QUOTE = re.compile(r"[\"“”‘’']")


def features(s):
    words = s.split()
    caps = sum(1 for w in words[1:] if w[:1].isupper())
    return {
        "starts with a connective": bool(CONNECTIVES.search(s)),
        "contains a digit": bool(NUMERIC.search(s)),
        "contains a quotation mark": bool(QUOTE.search(s)),
        "definitional verb": bool(DEFINITIONAL.search(s)),
        "hedged": bool(HEDGE.search(s)),
        "superlative or absolute": bool(SUPERLATIVE.search(s)),
        "ends with a question": s.rstrip().endswith("?"),
        "two or more commas": s.count(",") >= 2,
        "capitalised words mid-sentence": caps >= 2,
        "first person (I/we/our)": bool(re.search(r"\b(I|we|our|us|my)\b", s)),
        "second person (you/your)": bool(re.search(r"\b(you|your)\b", s)),
    }


def main():
    corpus = json.load(open(os.path.join(
        CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")))["docs"]
    aug, meta, domains, keepsets = cv.load()
    ranks = pa.load_all_rankings(corpus)

    keys = list(features("a b."))
    acc = {k: {"model": [], "reader": []} for k in keys}
    doms, sizes = [], {"model": 0, "reader": 0, "shared": 0}
    gap = {"modelLen": [], "readerLen": [], "modelDepth": [], "readerDepth": [], "doms": []}

    for di, a in enumerate(aug):
        if not a or di >= len(meta) or di >= len(corpus):
            continue
        m = meta[di]
        n = m["n"]
        sents = corpus[di]["sentences"]
        if len(sents) != n:
            continue
        budget = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)

        # model consensus: how many capable arms kept each sentence
        cnt = {}
        arms = 0
        for k in CAPABLE:
            r = ranks.get(k, [None] * len(corpus))[di]
            if not r:
                continue
            arms += 1
            for i in r[:budget]:
                cnt[i] = cnt.get(i, 0) + 1
        if arms < len(CAPABLE) * 0.6 or not cnt:
            continue
        model_set = set(sorted(cnt, key=lambda i: -(cnt[i] + rnd.random() * 1e-6))[:budget])

        # reader consensus, built to the SAME budget as the model set. The published crowd label
        # is a top-0.15 cut while the model sets are top-0.2, and comparing sets of different sizes
        # invites a size artifact into a table that is supposed to be about register.
        counts = corpus[di].get("counts") or []
        if len(counts) != n:
            continue
        elig = [i for i in range(n) if counts[i] >= 2]
        if not elig:
            continue
        reader_set = set(sorted(elig, key=lambda i: -(counts[i] + rnd.random() * 1e-6))[:budget])

        only_model = model_set - reader_set
        only_reader = reader_set - model_set
        if not only_model or not only_reader:
            continue
        sizes["model"] += len(only_model)
        sizes["reader"] += len(only_reader)
        sizes["shared"] += len(model_set & reader_set)

        # STRATIFY on depth and length before comparing anything -- because the two groups differ
        # on both, and almost every feature here rises with sentence length, since a longer
        # sentence has more chances to contain a comma, a capitalised word or a copula. The
        # unstratified table was therefore mostly a length artifact. The size of that difference
        # used to live in this comment as a hand-typed pair of numbers that no artifact
        # regenerated; it is measured here instead, per document, and pooled below.
        for grp, idxs in (("model", only_model), ("reader", only_reader)):
            gap[grp + "Len"].append(sum(m["len"][i] for i in idxs) / len(idxs))
            gap[grp + "Depth"].append(
                sum(i / max(1, n - 1) for i in idxs) / len(idxs))
        gap["doms"].append(domains[di])

        #
        # Terciles are computed WITHIN the document, so the strata mean the same thing everywhere,
        # and a stratum contributes only if both groups are represented in it.
        lens = m["len"]
        ls = sorted(range(n), key=lambda i: lens[i])
        lrank = {i: r / max(1, n - 1) for r, i in enumerate(ls)}

        def stratum(i):
            return (min(2, int(3 * i / max(1, n - 1))), min(2, int(3 * lrank[i])))

        by = {}
        for grp, idxs in (("model", only_model), ("reader", only_reader)):
            for i in idxs:
                by.setdefault(stratum(i), {"model": [], "reader": []})[grp].append(
                    features(sents[i]))
        cells = [(mm, rr) for v in by.values()
                 for mm, rr in [(v["model"], v["reader"])] if mm and rr]
        if not cells:
            continue
        for k in keys:
            wm = sum(len(mm) + len(rr) for mm, rr in cells)
            acc[k]["model"].append(
                sum((len(mm) + len(rr)) * (sum(1 for f in mm if f[k]) / len(mm))
                    for mm, rr in cells) / wm)
            acc[k]["reader"].append(
                sum((len(mm) + len(rr)) * (sum(1 for f in rr if f[k]) / len(rr))
                    for mm, rr in cells) / wm)
        doms.append(domains[di])

    print("WHAT MODELS CONVERGE ON THAT READERS DO NOT")
    print(f"  {len(doms)} documents, {len(CAPABLE)} capable model arms")
    print(f"  sentences only the models chose: {sizes['model']:,}"
          f"   only the readers: {sizes['reader']:,}"
          f"   both: {sizes['shared']:,}\n")
    print(f"  {'feature':<34}{'models':>9}{'readers':>9}{'difference':>13}   95% CI")
    out = {"nDocs": len(doms), "capableArms": CAPABLE, "sizes": sizes, "features": {}}

    # the difference the stratification exists to remove, measured rather than remembered
    dl = [a - b for a, b in zip(gap["modelLen"], gap["readerLen"])]
    dd = [a - b for a, b in zip(gap["modelDepth"], gap["readerDepth"])]
    le, llo, lhi = pc.boot(dl, gap["doms"])
    de, dlo, dhi = pc.boot(dd, gap["doms"])
    out["preStratumGap"] = {"lengthChars": {"est": le, "lo": llo, "hi": lhi},
                            "relativeDepth": {"est": de, "lo": dlo, "hi": dhi}}
    print(f"  before stratifying, the sentences only the models chose are {le:+.1f} characters "
          f"longer [{llo:+.1f}, {lhi:+.1f}]")
    print(f"  and {-de:+.3f} shallower in relative depth [{-dhi:+.3f}, {-dlo:+.3f}]\n")
    rows = []
    for k in keys:
        d = [x - y for x, y in zip(acc[k]["model"], acc[k]["reader"])]
        e, lo, hi = pc.boot(d, doms)
        mm = sum(acc[k]["model"]) / len(acc[k]["model"])
        rr = sum(acc[k]["reader"]) / len(acc[k]["reader"])
        rows.append((abs(e), k, mm, rr, e, lo, hi))
        out["features"][k] = {"modelRate": mm, "readerRate": rr,
                              "est": e, "diff": e, "lo": lo, "hi": hi}
    for _, k, mm, rr, e, lo, hi in sorted(rows, reverse=True):
        sig = " *" if lo > 0 or hi < 0 else ""
        print(f"  {k:<34}{mm:>8.1%}{rr:>9.1%}{e:>+13.3f}   [{lo:+.3f}, {hi:+.3f}]{sig}")
    print("\n  * = the interval excludes zero (uncorrected)")
    # eleven features are tested, so a nominal 95% interval is the wrong bar. Bonferroni widening
    # is applied to the half-width, which is the conservative direction and is stated as an
    # approximation rather than presented as exact.
    import math
    z95 = 1.959964
    zb = 2.84  # two-sided 0.05 / 11
    surv = []
    for k, v in out["features"].items():
        half = (v["est"] - v["lo"]) * zb / z95
        v["loBonf"] = v["est"] - half
        v["hiBonf"] = v["est"] + half
        if v["loBonf"] > 0 or v["hiBonf"] < 0:
            surv.append(k)
    out["survivingBonferroni"] = surv
    print(f"  after Bonferroni over {len(keys)} features: "
          f"{surv if surv else 'no feature survives'}")

    p = os.path.join(HERE, "convergence-character.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\nwrote {p}   (aggregate rates only; no sentence text is emitted)")


if __name__ == "__main__":
    main()


==> anc/curve.json <==
{
  "prereg": "PREREG.md @ 77be10899",
  "seed": 20260730,
  "rSubsets": 200,
  "L": 8,
  "topQ": 0.15,
  "ratio": 0.2,
  "ks": [
    1,
    2,
    3,
    4,
    6,
    8
  ],
  "commonSize": {
    "nDocs": 81,
    "skipped": 11,
    "crowd": {
      "1": {
        "est": 0.09466483432543649,
        "lo": 0.07576658290193149,
        "hi": 0.11495054255717467,
        "budgetFill": 0.4404220295511164
      },
      "2": {
        "est": 0.14752527981302144,
        "lo": 0.11975980391490497,
        "hi": 0.17528867412760651,
        "budgetFill": 0.6789162712310874
      },
      "3": {
        "est": 0.1893558547586998,
        "lo": 0.15696701599999865,
        "hi": 0.22317770168093629,
        "budgetFill": 0.8123564872649481
      },
      "4": {
        "est": 0.20977684062450647,
        "lo": 0.17407695709300883,
        "hi": 0.2457034016281071,
        "budgetFill": 0.8826589224555198
      },
      "6": {
        "est": 0.25434901119100084,
        "lo": 0.21246746576065562,
        "hi": 0.2962295342639431,
        "budgetFill": 0.9499465063623675
      },
      "8": {
        "est": 0.28393496307599586,
        "lo": 0.23742131127385827,
        "hi": 0.3311711310687109,
        "budgetFill": 0.9736645751557388
      }
    },
    "models": {
      "llm": {
        "name": "gpt-5.4",
        "byK": {
          "1": {
            "est": 0.06515785579961868,
            "lo": 0.023418817340225922,
            "hi": 0.1038061140794406
          },
          "2": {
            "est": 0.09937209429110463,
            "lo": 0.048160916056200945,
            "hi": 0.15271942149709766
          },
          "3": {
            "est": 0.11959933678266899,
            "lo": 0.06356489999724595,
            "hi": 0.17875164616132758
          },
          "4": {
            "est": 0.13007776822993647,
            "lo": 0.07233808841444611,
            "hi": 0.19130443188713023
          },
          "6": {
            "est": 0.14406350090786874,
            "lo": 0.08325743496961882,
            "hi": 0.20769665774519536
          },
          "8": {
            "est": 0.15287087545500216,
            "lo": 0.0897533941965873,
            "hi": 0.21905463948497916
          }
        }
      },
      "llm_anthropic": {
        "name": "claude-opus-5",
        "byK": {
          "1": {
            "est": 0.08668490355755945,
            "lo": 0.043644823788860754,
            "hi": 0.13304063595748628
          },
          "2": {
            "est": 0.12961615524397527,
            "lo": 0.07578906247087157,
            "hi": 0.1855334010961652
          },
          "3": {
            "est": 0.159105901658113,
            "lo": 0.09991136802380797,
            "hi": 0.22079577560482433
          },
          "4": {
            "est": 0.1744942167885523,
            "lo": 0.11299940349162414,
            "hi": 0.2388866458385147
          },
          "6": {
            "est": 0.193248151170796,
            "lo": 0.12870267602284197,
            "hi": 0.26098148856725606
          },
          "8": {
            "est": 0.20034325793588179,
            "lo": 0.13275187402061173,
            "hi": 0.2700361353929899
          }
        }
      }
    },
    "kStar": {
      "llm": {
        "k": 3,
        "paired": {
          "1": {
            "est": 0.029506978525817806,
            "lo": -0.013765812584371456,
            "hi": 0.07975287426136565
          },
          "2": {
            "est": 0.0481531855219168,
            "lo": -0.011083378989407793,
            "hi": 0.11278247969110176
          },
          "3": {
            "est": 0.0697565179760308,
            "lo": 0.0030467219348233507,
            "hi": 0.14311434364806327
          },
          "4": {
            "est": 0.07969907239457,
            "lo": 0.011503734727070364,
            "hi": 0.15301226887994246
          },
          "6": {
            "est": 0.11028551028313215,
            "lo": 0.037975245366850846,
            "hi": 0.18886532274740064
          },
          "8": {
            "est": 0.1310640876209937,
            "lo": 0.0549455395462739,
            "hi": 0.2107249743619222
          }
        },
        "name": "gpt-5.4"
      },
      "llm_anthropic": {
        "k": 8,
        "paired": {
          "1": {
            "est": 0.007979930767877029,
            "lo": -0.03504714671641054,
            "hi": 0.050793431504970996
          },
          "2": {
            "est": 0.01790912456904618,
            "lo": -0.038303038128993945,
            "hi": 0.06937034775150594
          },
          "3": {
            "est": 0.03024995310058678,
            "lo": -0.03356604466141819,
            "hi": 0.09014008507860735
          },
          "4": {
            "est": 0.03528262383595418,
            "lo": -0.03298879117945981,
            "hi": 0.09925468871405237
          },
          "6": {
            "est": 0.06110086002020485,
            "lo": -0.010961233935738689,
            "hi": 0.12733667001484356
          },
          "8": {
            "est": 0.08359170514011406,
            "lo": 0.007747992852998021,
            "hi": 0.1501912424521603
          }
        },
        "name": "claude-opus-5"
      }
    }
  },
  "asTheyAre": {
    "nDocs": 81,
    "skipped": 11,
    "crowd": {
      "1": {
        "est": 0.09466483432543649,
        "lo": 0.07576658290193149,
        "hi": 0.11495054255717467,
        "budgetFill": 0.4404220295511164
      },
      "2": {
        "est": 0.14752527981302144,
        "lo": 0.11975980391490497,
        "hi": 0.17528867412760651,
        "budgetFill": 0.6789162712310874
      },
      "3": {
        "est": 0.1893558547586998,
        "lo": 0.15696701599999865,
        "hi": 0.22317770168093629,
        "budgetFill": 0.8123564872649481
      },
      "4": {
        "est": 0.20977684062450647,
        "lo": 0.17407695709300883,
        "hi": 0.2457034016281071,
        "budgetFill": 0.8826589224555198
      },
      "6": {
        "est": 0.25434901119100084,
        "lo": 0.21246746576065562,
        "hi": 0.2962295342639431,
        "budgetFill": 0.9499465063623675
      },
      "8": {
        "est": 0.28393496307599586,
        "lo": 0.23742131127385827,
        "hi": 0.3311711310687109,
        "budgetFill": 0.9736645751557388
      }
    },
    "models": {
      "llm": {
        "name": "gpt-5.4",
        "byK": {
          "1": {
            "est": 0.15671612134678287,
            "lo": 0.09046030275287989,
            "hi": 0.22591539938557403
          },
          "2": {
            "est": 0.15671612134678287,
            "lo": 0.09046030275287989,
            "hi": 0.22591539938557403
          },
          "3": {
            "est": 0.15671612134678287,
            "lo": 0.09046030275287989,
            "hi": 0.22591539938557403
          },
          "4": {
            "est": 0.15671612134678287,
            "lo": 0.09046030275287989,
            "hi": 0.22591539938557403
          },
          "6": {
            "est": 0.15671612134678287,
            "lo": 0.09046030275287989,
            "hi": 0.22591539938557403
          },
          "8": {
            "est": 0.15671612134678287,
            "lo": 0.09046030275287989,
            "hi": 0.22591539938557403
          }
        }
      },
      "llm_anthropic": {
        "name": "claude-opus-5",
        "byK": {
          "1": {
            "est": 0.20098519701655915,
            "lo": 0.1324246289118977,
            "hi": 0.27172100998073656
          },
          "2": {
            "est": 0.20098519701655915,
            "lo": 0.1324246289118977,
            "hi": 0.27172100998073656
          },
          "3": {
            "est": 0.20098519701655915,
            "lo": 0.1324246289118977,
            "hi": 0.27172100998073656
          },
          "4": {
            "est": 0.20098519701655915,
            "lo": 0.1324246289118977,
            "hi": 0.27172100998073656
          },
          "6": {
            "est": 0.20098519701655915,
            "lo": 0.1324246289118977,
            "hi": 0.27172100998073656
          },
          "8": {
            "est": 0.20098519701655915,
            "lo": 0.1324246289118977,
            "hi": 0.27172100998073656
          }
        }
      }
    },
    "kStar": {
      "llm": {
        "k": 6,
        "paired": {
          "1": {
            "est": -0.06205128702134635,
            "lo": -0.13466510441104407,
            "hi": 0.013105709084922378
          },
          "2": {
            "est": -0.009190841533761396,
            "lo": -0.08393442467151277,
            "hi": 0.07013535546563848
          },
          "3": {
            "est": 0.03263973341191695,
            "lo": -0.04503983709995527,
            "hi": 0.11662157893313753
          },
          "4": {
            "est": 0.05306071927772363,
            "lo": -0.024251742285281246,
            "hi": 0.13421997003678177
          },
          "6": {
            "est": 0.09763288984421802,
            "lo": 0.01770902204855293,
            "hi": 0.18354097257801208
          },
          "8": {
            "est": 0.12721884172921302,
            "lo": 0.047111737266602026,
            "hi": 0.20907969288347972
          }
        },
        "name": "gpt-5.4"
      },
      "llm_anthropic": {
        "k": 8,
        "paired": {
          "1": {
            "est": -0.10632036269112263,
            "lo": -0.1775056227035012,
            "hi": -0.03878735174993239
          },
          "2": {
            "est": -0.05345991720353768,
            "lo": -0.12521911083320694,
            "hi": 0.013888539043361922
          },
          "3": {
            "est": -0.011629342257859335,
            "lo": -0.08425138638323844,
            "hi": 0.05693377790423964
          },
          "4": {
            "est": 0.008791643607947337,
            "lo": -0.0662457759227703,
            "hi": 0.07833793217156938
          },
          "6": {
            "est": 0.053363814174441734,
            "lo": -0.023029675968825162,
            "hi": 0.12367250529742257
          },
          "8": {
            "est": 0.08294976605943673,
            "lo": 0.004893004050859942,
            "hi": 0.1515763760526338
          }
        },
        "name": "claude-opus-5"
      }
    }
  },
  "sizeFair": {
    "nDocs": 43,
    "skipped": 75,
    "crowd": {
      "1": {
        "est": 0.13055713586032036,
        "lo": 0.09203089205767781,
        "hi": 0.17936162523971566,
        "budgetFill": 1.0
      },
      "2": {
        "est": 0.1895729829708955,
        "lo": 0.14421956677820033,
        "hi": 0.24603925864636325,
        "budgetFill": 1.0
      },
      "3": {
        "est": 0.22891579088368513,
        "lo": 0.17040067587286697,
        "hi": 0.2984579372034714,
        "budgetFill": 1.0
      },
      "4": {
        "est": 0.2448265045448623,
        "lo": 0.1651221354668723,
        "hi": 0.33164268240359573,
        "budgetFill": 1.0
      }
    },
    "models": {
      "llm": {
        "name": "gpt-5.4",
        "byK": {
          "1": {
            "est": 0.2413040318069556,
            "lo": 0.13377535591704726,
            "hi": 0.34976818211646116
          },
          "2": {
            "est": 0.2413040318069556,
            "lo": 0.13377535591704726,
            "hi": 0.34976818211646116
          },
          "3": {
            "est": 0.2413040318069556,
            "lo": 0.13377535591704726,
            "hi": 0.34976818211646116
          },
          "4": {
            "est": 0.2413040318069556,
            "lo": 0.13377535591704726,
            "hi": 0.34976818211646116
          }
        }
      },
      "llm_anthropic": {
        "name": "claude-opus-5",
        "byK": {
          "1": {
            "est": 0.1917914415669651,
            "lo": 0.07600150774030165,
            "hi": 0.2977253518010415
          },
          "2": {
            "est": 0.1917914415669651,
            "lo": 0.07600150774030165,
            "hi": 0.2977253518010415
          },
          "3": {
            "est": 0.1917914415669651,
            "lo": 0.07600150774030165,
            "hi": 0.2977253518010415
          },
          "4": {
            "est": 0.1917914415669651,
            "lo": 0.07600150774030165,
            "hi": 0.2977253518010415
          }
        }
      }
    },
    "kStar": {
      "llm": {
        "k": null,
        "paired": {
          "1": {
            "est": -0.11074689594663527,
            "lo": -0.23217793566184114,
            "hi": 0.011939422443212578
          },
          "2": {
            "est": -0.05173104883606013,
            "lo": -0.17465713745012176,
            "hi": 0.07717252159805357
          },
          "3": {
            "est": -0.012388240923270464,
            "lo": -0.14389741259296956,
            "hi": 0.12410965795883859
          },
          "4": {
            "est": 0.0035224727379066932,
            "lo": -0.14327003806188232,
            "hi": 0.15185306567547457
          }
        },
        "name": "gpt-5.4"
      },
      "llm_anthropic": {
        "k": null,
        "paired": {
          "1": {
            "est": -0.061234305706644745,
            "lo": -0.17911609107691237,
            "hi": 0.06907391816375674
          },
          "2": {
            "est": -0.0022184585960696194,
            "lo": -0.12937744089280076,
            "hi": 0.13725663821716455
          },
          "3": {
            "est": 0.03712434931672005,
            "lo": -0.10258838290247616,
            "hi": 0.19103830126253402
          },
          "4": {
            "est": 0.053035062977897195,
            "lo": -0.10540281001246808,
            "hi": 0.22547276876583267
          }
        },
        "name": "claude-opus-5"
      }
    }
  },
  "placebo_prereg": {
    "nDocs": 81,
    "skipped": 11,
    "crowd": {
      "1": {
        "est": -0.07693589321960749,
        "lo": -0.09692286410783249,
        "hi": -0.058468630512024,
        "budgetFill": 0.440683409683607
      },
      "2": {
        "est": -0.11828143091588932,
        "lo": -0.145079465798047,
        "hi": -0.09234497644619337,
        "budgetFill": 0.6790750765195177
      },
      "3": {
        "est": -0.1516379957337369,
        "lo": -0.18408679480765833,
        "hi": -0.12061810571649603,
        "budgetFill": 0.8130464320321059
      },
      "4": {
        "est": -0.16839990965676452,
        "lo": -0.20380436417312317,
        "hi": -0.1343441235971938,
        "budgetFill": 0.8824419533800955
      },
      "6": {
        "est": -0.20536632971480553,
        "lo": -0.2464318616365872,
        "hi": -0.16576380709462782,
        "budgetFill": 0.9491111341388617
      },
      "8": {
        "est": -0.22818146592611138,
        "lo": -0.2725999239651469,
        "hi": -0.1841311360564455,
        "budgetFill": 0.9734458792773205
      }
    },
    "models": {
      "llm": {
        "name": "gpt-5.4",
        "byK": {
          "1": {
            "est": -0.10973620607315626,
            "lo": -0.17262235141650517,
            "hi": -0.048456918543488534
          },
          "2": {
            "est": -0.10973620607315626,
            "lo": -0.17262235141650517,
            "hi": -0.048456918543488534
          },
          "3": {
            "est": -0.10973620607315626,
            "lo": -0.17262235141650517,
            "hi": -0.048456918543488534
          },
          "4": {
            "est": -0.10973620607315626,
            "lo": -0.17262235141650517,
            "hi": -0.048456918543488534
          },
          "6": {
            "est": -0.10973620607315626,
            "lo": -0.17262235141650517,
            "hi": -0.048456918543488534
          },
          "8": {
            "est": -0.10973620607315626,
            "lo": -0.17262235141650517,
            "hi": -0.048456918543488534
          }
        }
      },
      "llm_anthropic": {
        "name": "claude-opus-5",
        "byK": {
          "1": {
            "est": -0.15089989387393843,
            "lo": -0.22631357232127447,
            "hi": -0.0784721307363851
          },
          "2": {
            "est": -0.15089989387393843,
            "lo": -0.22631357232127447,
            "hi": -0.0784721307363851
          },
          "3": {
            "est": -0.15089989387393843,
            "lo": -0.22631357232127447,
            "hi": -0.0784721307363851
          },
          "4": {
            "est": -0.15089989387393843,
            "lo": -0.22631357232127447,
            "hi": -0.0784721307363851
          },
          "6": {
            "est": -0.15089989387393843,
            "lo": -0.22631357232127447,
            "hi": -0.0784721307363851
          },
          "8": {
            "est": -0.15089989387393843,
            "lo": -0.22631357232127447,
            "hi": -0.0784721307363851
          }
        }
      }
    },
    "kStar": {
      "llm": {
        "k": null,
        "paired": {
          "1": {
            "est": 0.03280031285354878,
            "lo": -0.03440747026697706,
            "hi": 0.10013677713044233
          },
          "2": {
            "est": -0.008545224842733056,
            "lo": -0.0804947127111483,
            "hi": 0.06063884508847656
          },
          "3": {
            "est": -0.041901789660580634,
            "lo": -0.11398424199637912,
            "hi": 0.028693237019304214
          },
          "4": {
            "est": -0.05866370358360825,
            "lo": -0.1297884775897779,
            "hi": 0.011206923706918816
          },
          "6": {
            "est": -0.09563012364164927,
            "lo": -0.16749760435625186,
            "hi": -0.024382125157229494
          },
          "8": {
            "est": -0.11844525985295512,
            "lo": -0.18535688983495408,
            "hi": -0.049417475738172005
          }
        },
        "name": "gpt-5.4"
      },
      "llm_anthropic": {
        "k": 1,
        "paired": {
          "1": {
            "est": 0.07396400065433097,
            "lo": 0.005517915810354924,
            "hi": 0.14696132373460288
          },
          "2": {
            "est": 0.03261846295804913,
            "lo": -0.03473882071538344,
            "hi": 0.10560477997751183
          },
          "3": {
            "est": -0.0007381018597984511,
            "lo": -0.06751817716847927,
            "hi": 0.07202719891722144
          },
          "4": {
            "est": -0.01750001578282607,
            "lo": -0.08654835839252659,
            "hi": 0.05620203624312564
          },
          "6": {
            "est": -0.0544664358408671,
            "lo": -0.1230636157584099,
            "hi": 0.02019683381293231
          },
          "8": {
            "est": -0.07728157205217294,
            "lo": -0.147519305443919,
            "hi": -0.0024174428543185626
          }
        },
        "name": "claude-opus-5"
      }
    }
  },
  "placebo_corrected": {
    "nDocs": 55,
    "skipped": 37,
    "crowd": {
      "1": {
        "est": -0.008749758091985832,
        "lo": -0.022740842217951515,
        "hi": 0.005564993279367659,
        "budgetFill": 0.3976057904706568
      },
      "2": {
        "est": -0.008421969943970152,
        "lo": -0.02967535880261004,
        "hi": 0.015250100848946175,
        "budgetFill": 0.6389653288743128
      },
      "3": {
        "est": -0.015040930516813085,
        "lo": -0.04311906158891865,
        "hi": 0.014139811778568833,
        "budgetFill": 0.7816238679582931
      },
      "4": {
        "est": -0.012748856271878429,
        "lo": -0.04102059104090355,
        "hi": 0.018843274460652818,
        "budgetFill": 0.8597496066411308
      },
      "6": {
        "est": -0.00768251322967804,
        "lo": -0.045631249238976664,
        "hi": 0.03649707550662039,
        "budgetFill": 0.9378863286692832
      },
      "8": {
        "est": -0.012475743688707333,
        "lo": -0.053189366555161995,
        "hi": 0.036359040871547094,
        "budgetFill": 0.9669014247321065
      }
    },
    "models": {
      "llm": {
        "name": "gpt-5.4",
        "byK": {
          "1": {
            "est": 0.016567616291820582,
            "lo": -0.07643452621965009,
            "hi": 0.10147370941722123
          },
          "2": {
            "est": 0.016567616291820582,
            "lo": -0.07643452621965009,
            "hi": 0.10147370941722123
          },
          "3": {
            "est": 0.016567616291820582,
            "lo": -0.07643452621965009,
            "hi": 0.10147370941722123
          },
          "4": {
            "est": 0.016567616291820582,
            "lo": -0.07643452621965009,
            "hi": 0.10147370941722123
          },
          "6": {
            "est": 0.016567616291820582,
            "lo": -0.07643452621965009,
            "hi": 0.10147370941722123
          },
          "8": {
            "est": 0.016567616291820582,
            "lo": -0.07643452621965009,
            "hi": 0.10147370941722123
          }
        }
      },
      "llm_anthropic": {
        "name": "claude-opus-5",
        "byK": {
          "1": {
            "est": -0.004590668779247933,
            "lo": -0.1053577190334067,
            "hi": 0.09704562546780349
          },
          "2": {
            "est": -0.004590668779247933,
            "lo": -0.1053577190334067,
            "hi": 0.09704562546780349
          },
          "3": {
            "est": -0.004590668779247933,
            "lo": -0.1053577190334067,
            "hi": 0.09704562546780349
          },
          "4": {
            "est": -0.004590668779247933,
            "lo": -0.1053577190334067,
            "hi": 0.09704562546780349
          },
          "6": {
            "est": -0.004590668779247933,
            "lo": -0.1053577190334067,
            "hi": 0.09704562546780349
          },
          "8": {
            "est": -0.004590668779247933,
            "lo": -0.1053577190334067,
            "hi": 0.09704562546780349
          }
        }
      }
    },
    "kStar": {
      "llm": {
        "k": null,
        "paired": {
          "1": {
            "est": -0.025317374383806417,
            "lo": -0.11058695871218123,
            "hi": 0.07048376524635357
          },
          "2": {
            "est": -0.024989586235790732,
            "lo": -0.11227372133166666,
            "hi": 0.07271164704498398
          },
          "3": {
            "est": -0.03160854680863367,
            "lo": -0.1165990866485313,
            "hi": 0.06386333871780778
          },
          "4": {
            "est": -0.029316472563699007,
            "lo": -0.11971013248911111,
            "hi": 0.07201992220742222
          },
          "6": {
            "est": -0.02425012952149862,
            "lo": -0.11981754801839237,
            "hi": 0.08614334879579129
          },
          "8": {
            "est": -0.029043359980527914,
            "lo": -0.13160919024431866,
            "hi": 0.08613185746294014
          }
        },
        "name": "gpt-5.4"
      },
      "llm_anthropic": {
        "k": null,
        "paired": {
          "1": {
            "est": -0.0041590893127379045,
            "lo": -0.10704106827358331,
            "hi": 0.10005246926375469
          },
          "2": {
            "est": -0.0038313011647222177,
            "lo": -0.10514829366220649,
            "hi": 0.10224900731354813
          },
          "3": {
            "est": -0.010450261737565152,
            "lo": -0.1073174070467765,
            "hi": 0.0919061709516898
          },
          "4": {
            "est": -0.008158187492630493,
            "lo": -0.10734948016918566,
            "hi": 0.09475640619838069
          },
          "6": {
            "est": -0.0030918444504301076,
            "lo": -0.10425321601662538,
            "hi": 0.10219092495228237
          },
          "8": {
            "est": -0.007885074909459402,
            "lo": -0.11606991279662678,
            "hi": 0.10232140738532793
          }
        },
        "name": "claude-opus-5"
      }
    }
  },
  "sensitivity": {
    "L=6": {
      "nDocs": 87,
      "skipped": 18,
      "crowd": {
        "1": {
          "est": 0.09599679854222852,
          "lo": 0.07738970183720606,
          "hi": 0.11551670369617953,
          "budgetFill": 0.44179608934492304
        },
        "2": {
          "est": 0.14604895348514726,
          "lo": 0.11930216584487982,
          "hi": 0.1738605411199985,
          "budgetFill": 0.6899881614495036
        },
        "3": {
          "est": 0.17794717036609703,
          "lo": 0.14780659328969598,
          "hi": 0.21096529298297434,
          "budgetFill": 0.8180847198056038
        },
        "4": {
          "est": 0.20549521619948027,
          "lo": 0.16955700321352946,
          "hi": 0.24262135823568928,
          "budgetFill": 0.8954989910319103
        },
        "6": {
          "est": 0.24036069446656386,
          "lo": 0.19869581864894367,
          "hi": 0.28274477613216153,
          "budgetFill": 0.9571395452340432
        },
        "8": {
          "est": 0.27045956525029546,
          "lo": 0.22435466520358757,
          "hi": 0.3182497895313269,
          "budgetFill": 0.9801245767416661
        }
      },
      "models": {
        "llm": {
          "name": "gpt-5.4",
          "byK": {
            "1": {
              "est": 0.09517159524880275,
              "lo": 0.04691740208875039,
              "hi": 0.1432706713405401
            },
            "2": {
              "est": 0.13299006993543777,
              "lo": 0.06752616592294637,
              "hi": 0.19863282099476715
            },
            "3": {
              "est": 0.14616650826052688,
              "lo": 0.07562322609854312,
              "hi": 0.21837373123429632
            },
            "4": {
              "est": 0.15791424487109457,
              "lo": 0.08397063505049028,
              "hi": 0.23490441738091783
            },
            "6": {
              "est": 0.16990042770620759,
              "lo": 0.09309153651282426,
              "hi": 0.2482528749367869
            },
            "8": {
              "est": 0.17611304485360563,
              "lo": 0.09748074768769088,
              "hi": 0.2561698827528266
            }
          }
        },
        "llm_anthropic": {
          "name": "claude-opus-5",
          "byK": {
            "1": {
              "est": 0.09490705363999176,
              "lo": 0.049594298127168736,
              "hi": 0.14472252586013654
            },
            "2": {
              "est": 0.13057134555042665,
              "lo": 0.07019580364837012,
              "hi": 0.19300053272177614
            },
            "3": {
              "est": 0.15229729589985935,
              "lo": 0.08734722528614265,
              "hi": 0.218331345652299
            },
            "4": {
              "est": 0.16665932931050023,
              "lo": 0.09950179939660775,
              "hi": 0.23487222187395573
            },
            "6": {
              "est": 0.17966020002040367,
              "lo": 0.10740150709321719,
              "hi": 0.2531392406261155
            },
            "8": {
              "est": 0.1833672752021735,
              "lo": 0.10978347938070165,
              "hi": 0.25918469573175446
            }
          }
        }
      },
      "kStar": {
        "llm": {
          "k": 8,
          "paired": {
            "1": {
              "est": 0.0008252032934257697,
              "lo": -0.04614098844042978,
              "hi": 0.04872409444199622
            },
            "2": {
              "est": 0.013058883549709514,
              "lo": -0.049626232398832924,
              "hi": 0.0775707599580993
            },
            "3": {
              "est": 0.03178066210557013,
              "lo": -0.037983558886142695,
              "hi": 0.10175802863287547
            },
            "4": {
              "est": 0.04758097132838572,
              "lo": -0.02847262780713661,
              "hi": 0.1243036243849959
            },
            "6": {
              "est": 0.07046026676035627,
              "lo": -0.009254331646919411,
              "hi": 0.15016247713844824
            },
            "8": {
              "est": 0.09434652039668986,
              "lo": 0.006868609874654818,
              "hi": 0.1831003886920719
            }
          },
          "name": "gpt-5.4"
        },
        "llm_anthropic": {
          "k": 8,
          "paired": {
            "1": {
              "est": 0.0010897449022367555,
              "lo": -0.04434235269138409,
              "hi": 0.0428538765353999
            },
            "2": {
              "est": 0.015477607934720635,
              "lo": -0.038896203124707755,
              "hi": 0.06696741992995019
            },
            "3": {
              "est": 0.02564987446623768,
              "lo": -0.03369608133504149,
              "hi": 0.08077899005829554
            },
            "4": {
              "est": 0.038835886888980084,
              "lo": -0.023055369338146548,
              "hi": 0.09849000050658714
            },
            "6": {
              "est": 0.06070049444616017,
              "lo": -0.006323766974391975,
              "hi": 0.12583604151390895
            },
            "8": {
              "est": 0.08709229004812198,
              "lo": 0.012768567833448074,
              "hi": 0.16140564003324973
            }
          },
          "name": "claude-opus-5"
        }
      }
    },
    "L=8": {
      "nDocs": 81,
      "skipped": 11,
      "crowd": {
        "1": {
          "est": 0.09466483432543649,
          "lo": 0.07576658290193149,
          "hi": 0.11495054255717467,
          "budgetFill": 0.4404220295511164
        },
        "2": {
          "est": 0.14752527981302144,
          "lo": 0.11975980391490497,
          "hi": 0.17528867412760651,
          "budgetFill": 0.6789162712310874
        },
        "3": {
          "est": 0.1893558547586998,
          "lo": 0.15696701599999865,
          "hi": 0.22317770168093629,
          "budgetFill": 0.8123564872649481
        },
        "4": {
          "est": 0.20977684062450647,
          "lo": 0.17407695709300883,
          "hi": 0.2457034016281071,
          "budgetFill": 0.8826589224555198
        },
        "6": {
          "est": 0.25434901119100084,
          "lo": 0.21246746576065562,
          "hi": 0.2962295342639431,
          "budgetFill": 0.9499465063623675
        },
        "8": {
          "est": 0.28393496307599586,
          "lo": 0.23742131127385827,
          "hi": 0.3311711310687109,
          "budgetFill": 0.9736645751557388
        }
      },
      "models": {
        "llm": {
          "name": "gpt-5.4",
          "byK": {
            "1": {
              "est": 0.06515785579961868,
              "lo": 0.023418817340225922,
              "hi": 0.1038061140794406
            },
            "2": {
              "est": 0.09937209429110463,
              "lo": 0.048160916056200945,
              "hi": 0.15271942149709766
            },
            "3": {
              "est": 0.11959933678266899,
              "lo": 0.06356489999724595,
              "hi": 0.17875164616132758
            },
            "4": {
              "est": 0.13007776822993647,
              "lo": 0.07233808841444611,
              "hi": 0.19130443188713023
            },
            "6": {
              "est": 0.14406350090786874,
              "lo": 0.08325743496961882,
              "hi": 0.20769665774519536
            },
            "8": {
              "est": 0.15287087545500216,
              "lo": 0.0897533941965873,
              "hi": 0.21905463948497916
            }
          }
        },
        "llm_anthropic": {
          "name": "claude-opus-5",
          "byK": {
            "1": {
              "est": 0.08668490355755945,
              "lo": 0.043644823788860754,
              "hi": 0.13304063595748628
            },
            "2": {
              "est": 0.12961615524397527,
              "lo": 0.07578906247087157,
              "hi": 0.1855334010961652
            },
            "3": {
              "est": 0.159105901658113,
              "lo": 0.09991136802380797,
              "hi": 0.22079577560482433
            },
            "4": {
              "est": 0.1744942167885523,
              "lo": 0.11299940349162414,
              "hi": 0.2388866458385147
            },
            "6": {
              "est": 0.193248151170796,
              "lo": 0.12870267602284197,
              "hi": 0.26098148856725606
            },
            "8": {
              "est": 0.20034325793588179,
              "lo": 0.13275187402061173,
              "hi": 0.2700361353929899
            }
          }
        }
      },
      "kStar": {
        "llm": {
          "k": 3,
          "paired": {
            "1": {
              "est": 0.029506978525817806,
              "lo": -0.013765812584371456,
              "hi": 0.07975287426136565
            },
            "2": {
              "est": 0.0481531855219168,
              "lo": -0.011083378989407793,
              "hi": 0.11278247969110176
            },
            "3": {
              "est": 0.0697565179760308,
              "lo": 0.0030467219348233507,
              "hi": 0.14311434364806327
            },
            "4": {
              "est": 0.07969907239457,
              "lo": 0.011503734727070364,
              "hi": 0.15301226887994246
            },
            "6": {
              "est": 0.11028551028313215,
              "lo": 0.037975245366850846,
              "hi": 0.18886532274740064
            },
            "8": {
              "est": 0.1310640876209937,
              "lo": 0.0549455395462739,
              "hi": 0.2107249743619222
            }
          },
          "name": "gpt-5.4"
        },
        "llm_anthropic": {
          "k": 8,
          "paired": {
            "1": {
              "est": 0.007979930767877029,
              "lo": -0.03504714671641054,
              "hi": 0.050793431504970996
            },
            "2": {
              "est": 0.01790912456904618,
              "lo": -0.038303038128993945,
              "hi": 0.06937034775150594
            },
            "3": {
              "est": 0.03024995310058678,
              "lo": -0.03356604466141819,
              "hi": 0.09014008507860735
            },
            "4": {
              "est": 0.03528262383595418,
              "lo": -0.03298879117945981,
              "hi": 0.09925468871405237
            },
            "6": {
              "est": 0.06110086002020485,
              "lo": -0.010961233935738689,
              "hi": 0.12733667001484356
            },
            "8": {
              "est": 0.08359170514011406,
              "lo": 0.007747992852998021,
              "hi": 0.1501912424521603
            }
          },
          "name": "claude-opus-5"
        }
      }
    },
    "L=12": {
      "nDocs": 52,
      "skipped": 7,
      "crowd": {
        "1": {
          "est": 0.10938800716477765,
          "lo": 0.08301005196613415,
          "hi": 0.13802050752435863,
          "budgetFill": 0.40126603478888645
        },
        "2": {
          "est": 0.17198072919155766,
          "lo": 0.13078673530768417,
          "hi": 0.21546218194487032,
          "budgetFill": 0.6322988788322943
        },
        "3": {
          "est": 0.21329027335943024,
          "lo": 0.16705775740959097,
          "hi": 0.26202685557744804,
          "budgetFill": 0.7672203932567496
        },
        "4": {
          "est": 0.24039606182981896,
          "lo": 0.18533821093421454,
          "hi": 0.2980323290200378,
          "budgetFill": 0.851627773931791
        },
        "6": {
          "est": 0.2786902522247596,
          "lo": 0.21402527397343402,
          "hi": 0.34644580004295944,
          "budgetFill": 0.9255127915825516
        },
        "8": {
          "est": 0.30199598831767555,
          "lo": 0.22777484437869105,
          "hi": 0.37622388790606515,
          "budgetFill": 0.9601820118364086
        }
      },
      "models": {
        "llm": {
          "name": "gpt-5.4",
          "byK": {
            "1": {
              "est": 0.11984647385192729,
              "lo": 0.05297928698470441,
              "hi": 0.18984055677329467
            },
            "2": {
              "est": 0.17963446555834198,
              "lo": 0.09746370597450585,
              "hi": 0.2653583303447434
            },
            "3": {
              "est": 0.20438531226024004,
              "lo": 0.11950218857040867,
              "hi": 0.2933071394521827
            },
            "4": {
              "est": 0.2137423994604175,
              "lo": 0.12776258076129485,
              "hi": 0.30226010918104934
            },
            "6": {
              "est": 0.2259628770329886,
              "lo": 0.14052914961519267,
              "hi": 0.3145516217811339
            },
            "8": {
              "est": 0.23301113083400601,
              "lo": 0.14779287134499094,
              "hi": 0.3217050892431424
            }
          }
        },
        "llm_anthropic": {
          "name": "claude-opus-5",
          "byK": {
            "1": {
              "est": 0.12360760126529785,
              "lo": 0.06407588877457282,
              "hi": 0.189447702059823
            },
            "2": {
              "est": 0.17629377309265418,
              "lo": 0.098160912469555,
              "hi": 0.25970051680573186
            },
            "3": {
              "est": 0.21473136284959848,
              "lo": 0.1299924628881785,
              "hi": 0.3036587099376145
            },
            "4": {
              "est": 0.2320425413317772,
              "lo": 0.14613665645007978,
              "hi": 0.32186718074455084
            },
            "6": {
              "est": 0.2463930308232688,
              "lo": 0.16093598078785948,
              "hi": 0.33500160504878945
            },
            "8": {
              "est": 0.2509079738727322,
              "lo": 0.16522337223962297,
              "hi": 0.3398396937219813
            }
          }
        }
      },
      "kStar": {
        "llm": {
          "k": null,
          "paired": {
            "1": {
              "est": -0.01045846668714965,
              "lo": -0.07224225917795243,
              "hi": 0.05628970286941749
            },
            "2": {
              "est": -0.007653736366784316,
              "lo": -0.09091837893192031,
              "hi": 0.07728867331036444
            },
            "3": {
              "est": 0.008904961099190195,
              "lo": -0.0767371966783015,
              "hi": 0.09447395037737838
            },
            "4": {
              "est": 0.026653662369401438,
              "lo": -0.06151054912733578,
              "hi": 0.11687840861161646
            },
            "6": {
              "est": 0.05272737519177106,
              "lo": -0.035467045379940124,
              "hi": 0.1423881597807324
            },
            "8": {
              "est": 0.06898485748366949,
              "lo": -0.02023557862338779,
              "hi": 0.15834542028059384
            }
          },
          "name": "gpt-5.4"
        },
        "llm_anthropic": {
          "k": null,
          "paired": {
            "1": {
              "est": -0.014219594100520197,
              "lo": -0.06776109052242532,
              "hi": 0.03576712763322169
            },
            "2": {
              "est": -0.004313043901096533,
              "lo": -0.07626361563573576,
              "hi": 0.06282466631891485
            },
            "3": {
              "est": -0.0014410894901682235,
              "lo": -0.07988580521667016,
              "hi": 0.07596532750180039
            },
            "4": {
              "est": 0.008353520498041738,
              "lo": -0.07552887305697448,
              "hi": 0.0904485212900468
            },
            "6": {
              "est": 0.032297221401490835,
              "lo": -0.058754778381583724,
              "hi": 0.12154046328754868
            },
            "8": {
              "est": 0.0510880144449433,
              "lo": -0.044720136293238864,
              "hi": 0.14661507960618403
            }
          },
          "name": "claude-opus-5"
        }
      }
    },
    "top_q=0.1": {
      "nDocs": 78,
      "skipped": 14,
      "crowd": {
        "1": {
          "est": 0.09276270341505646,
          "lo": 0.07047036177510886,
          "hi": 0.11690468311421583,
          "budgetFill": 0.43055578282444995
        },
        "2": {
          "est": 0.14915768755453035,
          "lo": 0.11731813469139399,
          "hi": 0.18388910772818273,
          "budgetFill": 0.6702634782442489
        },
        "3": {
          "est": 0.18815678062999977,
          "lo": 0.14940321516819308,
          "hi": 0.22977649190003974,
          "budgetFill": 0.8060475487409504
        },
        "4": {
          "est": 0.21056939745484513,
          "lo": 0.16546010694892432,
          "hi": 0.25551979319126716,
          "budgetFill": 0.8785304194730398
        },
        "6": {
          "est": 0.25388275833585233,
          "lo": 0.19994172652561706,
          "hi": 0.3093562734106251,
          "budgetFill": 0.9480284944988119
        },
        "8": {
          "est": 0.2843962207135882,
          "lo": 0.22661264852896082,
          "hi": 0.344880395719047,
          "budgetFill": 0.9726516742001903
        }
      },
      "models": {
        "llm": {
          "name": "gpt-5.4",
          "byK": {
            "1": {
              "est": 0.07464777289478587,
              "lo": 0.026649771493802456,
              "hi": 0.11624542526216043
            },
            "2": {
              "est": 0.11551711972365354,
              "lo": 0.05535946323640447,
              "hi": 0.1702453420472779
            },
            "3": {
              "est": 0.1385644564890027,
              "lo": 0.0709175210037371,
              "hi": 0.20109084062385874
            },
            "4": {
              "est": 0.14965367378867614,
              "lo": 0.08155078268266093,
              "hi": 0.21293625707990224
            },
            "6": {
              "est": 0.16643790223019736,
              "lo": 0.09685260656637396,
              "hi": 0.23052568485275501
            },
            "8": {
              "est": 0.1754208687990228,
              "lo": 0.10272745478374871,
              "hi": 0.24120545498773024
            }
          }
        },
        "llm_anthropic": {
          "name": "claude-opus-5",
          "byK": {
            "1": {
              "est": 0.09338868851646308,
              "lo": 0.05638797426614865,
              "hi": 0.1316446356081509
            },
            "2": {
              "est": 0.14265526089378175,
              "lo": 0.0939581238290656,
              "hi": 0.19476438551596778
            },
            "3": {
              "est": 0.1736834375899194,
              "lo": 0.12036238876327801,
              "hi": 0.2305736944890424
            },
            "4": {
              "est": 0.18547688572557577,
              "lo": 0.12977905410151183,
              "hi": 0.24290872595589744
            },
            "6": {
              "est": 0.1985688032196301,
              "lo": 0.13778632951159286,
              "hi": 0.2623369014762528
            },
            "8": {
              "est": 0.20313107016579682,
              "lo": 0.14055846748635073,
              "hi": 0.27058866935605974
            }
          }
        }
      },
      "kStar": {
        "llm": {
          "k": 6,
          "paired": {
            "1": {
              "est": 0.018114930520270585,
              "lo": -0.025909256833275586,
              "hi": 0.07255124522788224
            },
            "2": {
              "est": 0.033640567830876794,
              "lo": -0.024604064950845446,
              "hi": 0.10559491852878432
            },
            "3": {
              "est": 0.04959232414099707,
              "lo": -0.014906796326970959,
              "hi": 0.13009937852158904
            },
            "4": {
              "est": 0.06091572366616898,
              "lo": -0.0036191684294854557,
              "hi": 0.1403588578725597
            },
            "6": {
              "est": 0.08744485610565499,
              "lo": 0.016461535740739983,
              "hi": 0.17301881061052904
            },
            "8": {
              "est": 0.10897535191456538,
              "lo": 0.03638755564709892,
              "hi": 0.19386074691996782
            }
          },
          "name": "gpt-5.4"
        },
        "llm_anthropic": {
          "k": 8,
          "paired": {
            "1": {
              "est": -0.0006259851014066139,
              "lo": -0.04100747102790976,
              "hi": 0.04115891689406598
            },
            "2": {
              "est": 0.00650242666074857,
              "lo": -0.0445855933965131,
              "hi": 0.05667346736305269
            },
            "3": {
              "est": 0.014473343040080393,
              "lo": -0.043203321319597934,
              "hi": 0.07237960433793268
            },
            "4": {
              "est": 0.025092511729269334,
              "lo": -0.0388299353996729,
              "hi": 0.08723714203587114
            },
            "6": {
              "est": 0.05531395511622225,
              "lo": -0.018862467898370233,
              "hi": 0.12588036329102004
            },
            "8": {
              "est": 0.08126515054779138,
              "lo": 0.0025663472635431028,
              "hi": 0.1527585866898449
            }
          },
          "name": "claude-opus-5"
        }
      }
    },
    "top_q=0.15": {
      "nDocs": 81,
      "skipped": 11,
      "crowd": {
        "1": {
          "est": 0.09466483432543649,
          "lo": 0.07576658290193149,
          "hi": 0.11495054255717467,
          "budgetFill": 0.4404220295511164
        },
        "2": {
          "est": 0.14752527981302144,
          "lo": 0.11975980391490497,
          "hi": 0.17528867412760651,
          "budgetFill": 0.6789162712310874
        },
        "3": {
          "est": 0.1893558547586998,
          "lo": 0.15696701599999865,
          "hi": 0.22317770168093629,
          "budgetFill": 0.8123564872649481
        },
        "4": {
          "est": 0.20977684062450647,
          "lo": 0.17407695709300883,
          "hi": 0.2457034016281071,
          "budgetFill": 0.8826589224555198
        },
        "6": {
          "est": 0.25434901119100084,
          "lo": 0.21246746576065562,
          "hi": 0.2962295342639431,
          "budgetFill": 0.9499465063623675
        },
        "8": {
          "est": 0.28393496307599586,
          "lo": 0.23742131127385827,
          "hi": 0.3311711310687109,
          "budgetFill": 0.9736645751557388
        }
      },
      "models": {
        "llm": {
          "name": "gpt-5.4",
          "byK": {
            "1": {
              "est": 0.06515785579961868,
              "lo": 0.023418817340225922,
              "hi": 0.1038061140794406
            },
            "2": {
              "est": 0.09937209429110463,
              "lo": 0.048160916056200945,
              "hi": 0.15271942149709766
            },
            "3": {
              "est": 0.11959933678266899,
              "lo": 0.06356489999724595,
              "hi": 0.17875164616132758
            },
            "4": {
              "est": 0.13007776822993647,
              "lo": 0.07233808841444611,
              "hi": 0.19130443188713023
            },
            "6": {
              "est": 0.14406350090786874,
              "lo": 0.08325743496961882,
              "hi": 0.20769665774519536
            },
            "8": {
              "est": 0.15287087545500216,
              "lo": 0.0897533941965873,
              "hi": 0.21905463948497916
            }
          }
        },
        "llm_anthropic": {
          "name": "claude-opus-5",
          "byK": {
            "1": {
              "est": 0.08668490355755945,
              "lo": 0.043644823788860754,
              "hi": 0.13304063595748628
            },
            "2": {
              "est": 0.12961615524397527,
              "lo": 0.07578906247087157,
              "hi": 0.1855334010961652
            },
            "3": {
              "est": 0.159105901658113,
              "lo": 0.09991136802380797,
              "hi": 0.22079577560482433
            },
            "4": {
              "est": 0.1744942167885523,
              "lo": 0.11299940349162414,
              "hi": 0.2388866458385147
            },
            "6": {
              "est": 0.193248151170796,
              "lo": 0.12870267602284197,
              "hi": 0.26098148856725606
            },
            "8": {
              "est": 0.20034325793588179,
              "lo": 0.13275187402061173,
              "hi": 0.2700361353929899
            }
          }
        }
      },
      "kStar": {
        "llm": {
          "k": 3,
          "paired": {
            "1": {
              "est": 0.029506978525817806,
              "lo": -0.013765812584371456,
              "hi": 0.07975287426136565
            },
            "2": {
              "est": 0.0481531855219168,
              "lo": -0.011083378989407793,
              "hi": 0.11278247969110176
            },
            "3": {
              "est": 0.0697565179760308,
              "lo": 0.0030467219348233507,
              "hi": 0.14311434364806327
            },
            "4": {
              "est": 0.07969907239457,
              "lo": 0.011503734727070364,
              "hi": 0.15301226887994246
            },
            "6": {
              "est": 0.11028551028313215,
              "lo": 0.037975245366850846,
              "hi": 0.18886532274740064
            },
            "8": {
              "est": 0.1310640876209937,
              "lo": 0.0549455395462739,
              "hi": 0.2107249743619222
            }
          },
          "name": "gpt-5.4"
        },
        "llm_anthropic": {
          "k": 8,
          "paired": {
            "1": {
              "est": 0.007979930767877029,
              "lo": -0.03504714671641054,
              "hi": 0.050793431504970996
            },
            "2": {
              "est": 0.01790912456904618,
              "lo": -0.038303038128993945,
              "hi": 0.06937034775150594
            },
            "3": {
              "est": 0.03024995310058678,
              "lo": -0.03356604466141819,
              "hi": 0.09014008507860735
            },
            "4": {
              "est": 0.03528262383595418,
              "lo": -0.03298879117945981,
              "hi": 0.09925468871405237
            },
            "6": {
              "est": 0.06110086002020485,
              "lo": -0.010961233935738689,
              "hi": 0.12733667001484356
            },
            "8": {
              "est": 0.08359170514011406,
              "lo": 0.007747992852998021,
              "hi": 0.1501912424521603
            }
          },
          "name": "claude-opus-5"
        }
      }
    },
    "top_q=0.2": {
      "nDocs": 81,
      "skipped": 11,
      "crowd": {
        "1": {
          "est": 0.0873233252126705,
          "lo": 0.06821908961390848,
          "hi": 0.10696213235988791,
          "budgetFill": 0.4395081063686747
        },
        "2": {
          "est": 0.14030675611467167,
          "lo": 0.11110335695411946,
          "hi": 0.17046199529383432,
          "budgetFill": 0.6774399337825278
        },
        "3": {
          "est": 0.1818886708529925,
          "lo": 0.1484218315347699,
          "hi": 0.21542906472964163,
          "budgetFill": 0.8114794296517793
        },
        "4": {
          "est": 0.1989058089520046,
          "lo": 0.16048670384312852,
          "hi": 0.2365144447721405,
          "budgetFill": 0.8821925301372756
        },
        "6": {
          "est": 0.23890230946697594,
          "lo": 0.18966024543352214,
          "hi": 0.2874207238067021,
          "budgetFill": 0.9499465063623675
        },
        "8": {
          "est": 0.2680356344872442,
          "lo": 0.2122383920666001,
          "hi": 0.3236803599520444,
          "budgetFill": 0.9736645751557388
        }
      },
      "models": {
        "llm": {
          "name": "gpt-5.4",
          "byK": {
            "1": {
              "est": 0.07369890709841918,
              "lo": 0.04302770694717937,
              "hi": 0.10701509810689995
            },
            "2": {
              "est": 0.10858677211889065,
              "lo": 0.06540196745563281,
              "hi": 0.15430040556522448
            },
            "3": {
              "est": 0.12591591838354116,
              "lo": 0.0755725755121087,
              "hi": 0.17796137084027885
            },
            "4": {
              "est": 0.13490869975301598,
              "lo": 0.08327406309545676,
              "hi": 0.18957310282393228
            },
            "6": {
              "est": 0.14805918786866834,
              "lo": 0.09272443733419586,
              "hi": 0.20565157475511872
            },
            "8": {
              "est": 0.15692274395013664,
              "lo": 0.0993034896235813,
              "hi": 0.21735604897863278
            }
          }
        },
        "llm_anthropic": {
          "name": "claude-opus-5",
          "byK": {
            "1": {
              "est": 0.0860206143911429,
              "lo": 0.05017872256999199,
              "hi": 0.12240941575851573
            },
            "2": {
              "est": 0.13094132807091685,
              "lo": 0.08156873401374266,
              "hi": 0.18112028797338864
            },
            "3": {
              "est": 0.16233843358914624,
              "lo": 0.10560042876517425,
              "hi": 0.21976166800372623
            },
            "4": {
              "est": 0.17777654403614568,
              "lo": 0.11888813366974062,
              "hi": 0.23861336270917677
            },
            "6": {
              "est": 0.19729395301007607,
              "lo": 0.13499523207327377,
              "hi": 0.2613865513029846
            },
            "8": {
              "est": 0.2047624291087712,
              "lo": 0.141150249873463,
              "hi": 0.2706138578886989
            }
          }
        }
      },
      "kStar": {
        "llm": {
          "k": 3,
          "paired": {
            "1": {
              "est": 0.013624418114251325,
              "lo": -0.018154855040323808,
              "hi": 0.04599133589860932
            },
            "2": {
              "est": 0.031719983995781006,
              "lo": -0.01493063232232099,
              "hi": 0.08021380811303198
            },
            "3": {
              "est": 0.05597275246945134,
              "lo": 0.002364058119943034,
              "hi": 0.11243742880654828
            },
            "4": {
              "est": 0.06399710919898864,
              "lo": 0.005407629205761372,
              "hi": 0.12548844417436153
            },
            "6": {
              "est": 0.09084312159830764,
              "lo": 0.022431726030326723,
              "hi": 0.15997979728610723
            },
            "8": {
              "est": 0.11111289053710761,
              "lo": 0.03557947848869821,
              "hi": 0.18623891616832108
            }
          },
          "name": "gpt-5.4"
        },
        "llm_anthropic": {
          "k": null,
          "paired": {
            "1": {
              "est": 0.0013027108215276013,
              "lo": -0.03339551869418658,
              "hi": 0.037334258057770284
            },
            "2": {
              "est": 0.009365428043754787,
              "lo": -0.040671774742307945,
              "hi": 0.0606578927613503
            },
            "3": {
              "est": 0.019550237263846262,
              "lo": -0.03997421286225008,
              "hi": 0.08201111035373589
            },
            "4": {
              "est": 0.021129264915858925,
              "lo": -0.04401962989379543,
              "hi": 0.08727551268073822
            },
            "6": {
              "est": 0.0416083564568999,
              "lo": -0.03140536537957663,
              "hi": 0.11284101920469952
            },
            "8": {
              "est": 0.06327320537847302,
              "lo": -0.015393249084873016,
              "hi": 0.13814073413799427
            }
          },
          "name": "claude-opus-5"
        }
      }
    },
    "ratio=0.15": {
      "nDocs": 81,
      "skipped": 11,
      "crowd": {
        "1": {
          "est": 0.08671925430142537,
          "lo": 0.06913432018344992,
          "hi": 0.10596454346501395,
          "budgetFill": 0.5097503774863812
        },
        "2": {
          "est": 0.1341298834351461,
          "lo": 0.10827619055138347,
          "hi": 0.1615876256467394,
          "budgetFill": 0.7518116078833116
        },
        "3": {
          "est": 0.1731770402087476,
          "lo": 0.1428005399698807,
          "hi": 0.2067126760153864,
          "budgetFill": 0.8701902403194202
        },
        "4": {
          "est": 0.19255382910525018,
          "lo": 0.15835673083444934,
          "hi": 0.22811891638598758,
          "budgetFill": 0.9247022226338333
        },
        "6": {
          "est": 0.23819612822258707,
          "lo": 0.19723894304236356,
          "hi": 0.28278939302263567,
          "budgetFill": 0.9715977916301651
        },
        "8": {
          "est": 0.2670225400161041,
          "lo": 0.21975346787189445,
          "hi": 0.3196177782847321,
          "budgetFill": 0.9862208550145919
        }
      },
      "models": {
        "llm": {
          "name": "gpt-5.4",
          "byK": {
            "1": {
              "est": 0.06268615623553711,
              "lo": 0.022446133381207423,
              "hi": 0.09970947485556927
            },
            "2": {
              "est": 0.0973821967248021,
              "lo": 0.050111947896362974,
              "hi": 0.14558904149371604
            },
            "3": {
              "est": 0.11493236393584975,
              "lo": 0.06410418081985494,
              "hi": 0.16748637125701407
            },
            "4": {
              "est": 0.12330911612611292,
              "lo": 0.07111312905978377,
              "hi": 0.1782422673082636
            },
            "6": {
              "est": 0.13158694952989022,
              "lo": 0.07774652624707715,
              "hi": 0.18793335840776576
            },
            "8": {
              "est": 0.13741397669510266,
              "lo": 0.08236404520049566,
              "hi": 0.19391148774084854
            }
          }
        },
        "llm_anthropic": {
          "name": "claude-opus-5",
          "byK": {
            "1": {
              "est": 0.07320865632026259,
              "lo": 0.030715254264501734,
              "hi": 0.11859455421277258
            },
            "2": {
              "est": 0.10386226021603653,
              "lo": 0.052266093897954995,
              "hi": 0.15795019017450604
            },
            "3": {
              "est": 0.12213702040264171,
              "lo": 0.06662455286459439,
              "hi": 0.17867300749731096
            },
            "4": {
              "est": 0.13284809595130098,
              "lo": 0.07493063316417171,
              "hi": 0.19221608564079543
            },
            "6": {
              "est": 0.1455957458522939,
              "lo": 0.08587553576673443,
              "hi": 0.20817266901675796
            },
            "8": {
              "est": 0.15103032675408876,
              "lo": 0.08905510630027944,
              "hi": 0.2160293600179293
            }
          }
        }
      },
      "kStar": {
        "llm": {
          "k": 4,
          "paired": {
            "1": {
              "est": 0.02403309806588826,
              "lo": -0.01605577847477518,
              "hi": 0.07216114370197406
            },
            "2": {
              "est": 0.036747686710344,
              "lo": -0.017861691187033728,
              "hi": 0.09796524116467606
            },
            "3": {
              "est": 0.05824467627289785,
              "lo": -0.0020307640647167897,
              "hi": 0.12640514453534335
            },
            "4": {
              "est": 0.06924471297913724,
              "lo": 0.006656184856154271,
              "hi": 0.13951283724524674
            },
            "6": {
              "est": 0.10660917869269686,
              "lo": 0.03995076924995347,
              "hi": 0.18499049906236437
            },
            "8": {
              "est": 0.12960856332100143,
              "lo": 0.056610990735080635,
              "hi": 0.2160303113637028
            }
          },
          "name": "gpt-5.4"
        },
        "llm_anthropic": {
          "k": 4,
          "paired": {
            "1": {
              "est": 0.013510597981162786,
              "lo": -0.029565531076626992,
              "hi": 0.057977319054223854
            },
            "2": {
              "est": 0.030267623219109568,
              "lo": -0.01869683931491625,
              "hi": 0.07867812929626643
            },
            "3": {
              "est": 0.051040019806105896,
              "lo": -0.0036929082077482764,
              "hi": 0.10512367536295504
            },
            "4": {
              "est": 0.059705733153949184,
              "lo": 0.0012339841044760216,
              "hi": 0.11779607188300638
            },
            "6": {
              "est": 0.09260038237029317,
              "lo": 0.027094890856046952,
              "hi": 0.15685775415314035
            },
            "8": {
              "est": 0.11599221326201535,
              "lo": 0.045766126569818745,
              "hi": 0.1850036259314113
            }
          },
          "name": "claude-opus-5"
        }
      }
    },
    "ratio=0.2": {
      "nDocs": 81,
      "skipped": 11,
      "crowd": {
        "1": {
          "est": 0.09466483432543649,
          "lo": 0.07576658290193149,
          "hi": 0.11495054255717467,
          "budgetFill": 0.4404220295511164
        },
        "2": {
          "est": 0.14752527981302144,
          "lo": 0.11975980391490497,
          "hi": 0.17528867412760651,
          "budgetFill": 0.6789162712310874
        },
        "3": {
          "est": 0.1893558547586998,
          "lo": 0.15696701599999865,
          "hi": 0.22317770168093629,
          "budgetFill": 0.8123564872649481
        },
        "4": {
          "est": 0.20977684062450647,
          "lo": 0.17407695709300883,
          "hi": 0.2457034016281071,
          "budgetFill": 0.8826589224555198
        },
        "6": {
          "est": 0.25434901119100084,
          "lo": 0.21246746576065562,
          "hi": 0.2962295342639431,
          "budgetFill": 0.9499465063623675
        },
        "8": {
          "est": 0.28393496307599586,
          "lo": 0.23742131127385827,
          "hi": 0.3311711310687109,
          "budgetFill": 0.9736645751557388
        }
      },
      "models": {
        "llm": {
          "name": "gpt-5.4",
          "byK": {
            "1": {
              "est": 0.06515785579961868,
              "lo": 0.023418817340225922,
              "hi": 0.1038061140794406
            },
            "2": {
              "est": 0.09937209429110463,
              "lo": 0.048160916056200945,
              "hi": 0.15271942149709766
            },
            "3": {
              "est": 0.11959933678266899,
              "lo": 0.06356489999724595,
              "hi": 0.17875164616132758
            },
            "4": {
              "est": 0.13007776822993647,
              "lo": 0.07233808841444611,
              "hi": 0.19130443188713023
            },
            "6": {
              "est": 0.14406350090786874,
              "lo": 0.08325743496961882,
              "hi": 0.20769665774519536
            },
            "8": {
              "est": 0.15287087545500216,
              "lo": 0.0897533941965873,
              "hi": 0.21905463948497916
            }
          }
        },
        "llm_anthropic": {
          "name": "claude-opus-5",
          "byK": {
            "1": {
              "est": 0.08668490355755945,
              "lo": 0.043644823788860754,
              "hi": 0.13304063595748628
            },
            "2": {
              "est": 0.12961615524397527,
              "lo": 0.07578906247087157,
              "hi": 0.1855334010961652
            },
            "3": {
              "est": 0.159105901658113,
              "lo": 0.09991136802380797,
              "hi": 0.22079577560482433
            },
            "4": {
              "est": 0.1744942167885523,
              "lo": 0.11299940349162414,
              "hi": 0.2388866458385147
            },
            "6": {
              "est": 0.193248151170796,
              "lo": 0.12870267602284197,
              "hi": 0.26098148856725606
            },
            "8": {
              "est": 0.20034325793588179,
              "lo": 0.13275187402061173,
              "hi": 0.2700361353929899
            }
          }
        }
      },
      "kStar": {
        "llm": {
          "k": 3,
          "paired": {
            "1": {
              "est": 0.029506978525817806,
              "lo": -0.013765812584371456,
              "hi": 0.07975287426136565
            },
            "2": {
              "est": 0.0481531855219168,
              "lo": -0.011083378989407793,
              "hi": 0.11278247969110176
            },
            "3": {
              "est": 0.0697565179760308,
              "lo": 0.0030467219348233507,
              "hi": 0.14311434364806327
            },
            "4": {
              "est": 0.07969907239457,
              "lo": 0.011503734727070364,
              "hi": 0.15301226887994246
            },
            "6": {
              "est": 0.11028551028313215,
              "lo": 0.037975245366850846,
              "hi": 0.18886532274740064
            },
            "8": {
              "est": 0.1310640876209937,
              "lo": 0.0549455395462739,
              "hi": 0.2107249743619222
            }
          },
          "name": "gpt-5.4"
        },
        "llm_anthropic": {
          "k": 8,
          "paired": {
            "1": {
              "est": 0.007979930767877029,
              "lo": -0.03504714671641054,
              "hi": 0.050793431504970996
            },
            "2": {
              "est": 0.01790912456904618,
              "lo": -0.038303038128993945,
              "hi": 0.06937034775150594
            },
            "3": {
              "est": 0.03024995310058678,
              "lo": -0.03356604466141819,
              "hi": 0.09014008507860735
            },
            "4": {
              "est": 0.03528262383595418,
              "lo": -0.03298879117945981,
              "hi": 0.09925468871405237
            },
            "6": {
              "est": 0.06110086002020485,
              "lo": -0.010961233935738689,
              "hi": 0.12733667001484356
            },
            "8": {
              "est": 0.08359170514011406,
              "lo": 0.007747992852998021,
              "hi": 0.1501912424521603
            }
          },
          "name": "claude-opus-5"
        }
      }
    },
    "ratio=0.25": {
      "nDocs": 81,
      "skipped": 11,
      "crowd": {
        "1": {
          "est": 0.10020804853792264,
          "lo": 0.0796472877937671,
          "hi": 0.1228427255109406,
          "budgetFill": 0.38426332115736317
        },
        "2": {
          "est": 0.156241198601573,
          "lo": 0.12753953298975504,
          "hi": 0.18554194011205247,
          "budgetFill": 0.615233168736702
        },
        "3": {
          "est": 0.20008747903248555,
          "lo": 0.1659381765264474,
          "hi": 0.23568919330898197,
          "budgetFill": 0.7578404796358108
        },
        "4": {
          "est": 0.21908823950700534,
          "lo": 0.18093238442856993,
          "hi": 0.2561018726267346,
          "budgetFill": 0.8394258661819421
        },
        "6": {
          "est": 0.263659437545654,
          "lo": 0.2214535322336858,
          "hi": 0.306067456470263,
          "budgetFill": 0.9240951455215026
        },
        "8": {
          "est": 0.2947395123323967,
          "lo": 0.24579620718939713,
          "hi": 0.3431556454637472,
          "budgetFill": 0.9584303033746235
        }
      },
      "models": {
        "llm": {
          "name": "gpt-5.4",
          "byK": {
            "1": {
              "est": 0.06678688414146167,
              "lo": 0.027032327516091425,
              "hi": 0.10579310381177263
            },
            "2": {
              "est": 0.10376555431231914,
              "lo": 0.053952245205529124,
              "hi": 0.15714115158918532
            },
            "3": {
              "est": 0.12629543489095352,
              "lo": 0.06638036608280903,
              "hi": 0.18705172989955235
            },
            "4": {
              "est": 0.1374930555013272,
              "lo": 0.07468054667305864,
              "hi": 0.2014376899513423
            },
            "6": {
              "est": 0.15168613144719073,
              "lo": 0.08680710295633826,
              "hi": 0.21784553237584292
            },
            "8": {
              "est": 0.16134941120824073,
              "lo": 0.09380956718137536,
              "hi": 0.23041099675673168
            }
          }
        },
        "llm_anthropic": {
          "name": "claude-opus-5",
          "byK": {
            "1": {
              "est": 0.08399336172462102,
              "lo": 0.04402650884624872,
              "hi": 0.12662066544732375
            },
            "2": {
              "est": 0.1333079469140969,
              "lo": 0.0790225734981204,
              "hi": 0.1886460318257474
            },
            "3": {
              "est": 0.1684426121694958,
              "lo": 0.10659999990534759,
              "hi": 0.230558325401132
            },
            "4": {
              "est": 0.18604332261215495,
              "lo": 0.1204637884181375,
              "hi": 0.2505514700294712
            },
            "6": {
              "est": 0.20633513393097608,
              "lo": 0.1371338440677568,
              "hi": 0.27685185481454766
            },
            "8": {
              "est": 0.21229717751507335,
              "lo": 0.14231657831157218,
              "hi": 0.2835751161480142
            }
          }
        }
      },
      "kStar": {
        "llm": {
          "k": 3,
          "paired": {
            "1": {
              "est": 0.03342116439646097,
              "lo": -0.009594752013904516,
              "hi": 0.0818975877555307
            },
            "2": {
              "est": 0.052475644289253866,
              "lo": -0.005636987650669853,
              "hi": 0.11294245338938036
            },
            "3": {
              "est": 0.07379204414153202,
              "lo": 0.006490076386715593,
              "hi": 0.14415898439872943
            },
            "4": {
              "est": 0.08159518400567814,
              "lo": 0.01167492786853955,
              "hi": 0.15364444722804382
            },
            "6": {
              "est": 0.11197330609846332,
              "lo": 0.03717499563124462,
              "hi": 0.1864009231239445
            },
            "8": {
              "est": 0.133390101124156,
              "lo": 0.05366692648350263,
              "hi": 0.21155901538094038
            }
          },
          "name": "gpt-5.4"
        },
        "llm_anthropic": {
          "k": 8,
          "paired": {
            "1": {
              "est": 0.016214686813301613,
              "lo": -0.0251609890213059,
              "hi": 0.056671198533918395
            },
            "2": {
              "est": 0.022933251687476095,
              "lo": -0.03257033445377312,
              "hi": 0.07381737048172222
            },
            "3": {
              "est": 0.031644866862989764,
              "lo": -0.03204165469436532,
              "hi": 0.09040562067291547
            },
            "4": {
              "est": 0.03304491689485036,
              "lo": -0.03637017162236366,
              "hi": 0.09844019301445625
            },
            "6": {
              "est": 0.05732430361467795,
              "lo": -0.016049317971107473,
              "hi": 0.124632573178712
            },
            "8": {
              "est": 0.08244233481732337,
              "lo": 0.005292906019527838,
              "hi": 0.15314740720422032
            }
          },
          "name": "claude-opus-5"
        }
      }
    }
  }
}

==> anc/curve.py <==
#!/usr/bin/env python3
"""
Study A of PREREG.md — how many independent readers is a language model worth?

Runs entirely offline over two files that already exist: the uid-free per-reader mark sets from
`10-v2-augment/augment.json` and the sentence metadata plus model keep sets from
`06-compression-fidelity/fidelity-results.json`. No Firestore, no model calls, no new corpus.

Everything here is fixed by PREREG.md, committed at 77be10899 before this file was written.

PERFORMANCE NOTE, because it changes what the code looks like. The naive shape -- call the
estimator once per (document, k, subset) -- is ~110k estimator calls each rescanning the document,
which does not finish. The matched comparator pools depend only on the sentence geometry and the
label, never on the prediction being scored, so `Scorer` precomputes them once per document and
each subsequent evaluation is a set membership test. `--selfcheck` asserts the fast path returns
exactly what the published estimator returns, because an optimisation that silently changes the
number is worse than one that is slow.
"""

import argparse
import importlib.util
import json
import os
import random
import sys
from collections import defaultdict

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
AUG = os.path.join(HERE, "..", "10-v2-augment")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
# `matched` is imported rather than re-typed so the estimator is literally the code that produced
# the published v2 numbers. Re-typing it would be one more place for the two to drift apart.
v2 = _load("v2", os.path.join(AUG, "v2tests.py"))

# ------------------------------------------------------------------ pre-registered constants
SEED = 20260730
L_LABEL = 8            # readers held out to build the label
KS = [1, 2, 3, 4, 6, 8]
KS_FAIR = [1, 2, 3, 4]      # the size-fair curve runs out of qualifying readers past 4
K_MAX = 8
R_SUBSETS = 200        # random crowds drawn per (document, k)
TOP_Q = 0.15           # share of the document that counts as crowd-marked
MIN_MARKS = 2          # a label sentence needs this many of the L label readers
RATIO = 0.20           # prediction budget, the same one the models were given
TOL = 0.05             # matched-comparator tolerance, unchanged from the compression paper
MODEL_ARMS = ["llm", "llm_anthropic"]
MODEL_NAMES = {"llm": "gpt-5.4", "llm_anthropic": "claude-opus-5"}


class Scorer:
    """The matched estimator with the comparator pools precomputed for a fixed label.

    For each labelled sentence x, the pool is the unlabelled sentences of the same document within
    TOL relative depth and TOL within-document length rank of x. The estimate for a prediction P is

        mean over labelled x of [ 1(x in P) - (share of pool(x) in P) ]

    which is exactly `v2.matched(meta, P, label)` -- asserted in `selfcheck`.
    """

    def __init__(self, meta, label, tol=TOL, banned=()):
        """`banned` removes sentences from the comparator universe entirely.

        It exists for the corrected placebo (AUDIT R2). The pre-registered placebo drew its fake
        label from sentences the crowd did NOT mark while leaving the sentences the crowd DID mark
        sitting in every comparator pool -- so the comparators were systematically better than the
        treated sentences and every arm was driven negative no matter what the estimator did. That
        version could not have returned zero for a valid estimator, so it tested nothing. Banning
        the real label from the universe restores exchangeability: unmarked sentences against
        unmarked sentences, matched on position.
        """
        n = meta["n"]
        self.n = n
        self.ok = False
        label = set(label)
        banned = set(banned)
        if n < 2 or not label or len(label) == n:
            return
        lens = meta["len"]
        order = sorted(range(n), key=lambda i: lens[i])
        lr = {i: r / (n - 1) for r, i in enumerate(order)}
        self.pools = []
        for x in sorted(label):
            dx, lx = x / (n - 1), lr[x]
            pool = [y for y in range(n) if y not in label and y not in banned
                    and abs(y / (n - 1) - dx) <= tol and abs(lr[y] - lx) <= tol]
            if pool:
                self.pools.append((x, pool, len(pool)))
        self.ok = bool(self.pools)

    def score(self, pred):
        if not self.ok:
            return None
        pred = pred if isinstance(pred, (set, frozenset)) else set(pred)
        tot = 0.0
        for x, pool, m in self.pools:
            tot += (1.0 if x in pred else 0.0) - sum(1 for y in pool if y in pred) / m
        return tot / len(self.pools)

    @property
    def pairs(self):
        return len(self.pools) if self.ok else 0


def build_label(readers, n, rnd, top_q=TOP_Q, min_marks=MIN_MARKS):
    """Top-q by mark count among the LABEL readers only, ties broken by seeded jitter.

    Deliberately does not read the corpus-wide `counts` field: that aggregates readers who may also
    sit in the predictor pool, and using it would leak the thing being predicted into the label.
    """
    c = [0] * n
    for marks in readers:
        for i in marks:
            if 0 <= i < n:
                c[i] += 1
    elig = [i for i in range(n) if c[i] >= min_marks]
    if not elig:
        return []
    k = max(1, int(round(top_q * n)))
    jit = {i: rnd.random() * 1e-6 for i in elig}
    return sorted(elig, key=lambda i: -(c[i] + jit[i]))[:k]


def pool_predict(subset, n, budget, rnd):
    """Pool a crowd's marks and keep the top `budget` sentences by how many of them marked it.

    Ties are broken by seeded jitter, never by sentence index. Resolving ties by index would hand
    the crowd arm a front-loaded prediction for free -- the defect found at R11-F16 in the label
    sweep, where a stable sort quietly gave the treated arm the earliest sentences and inflated it
    from +0.186 to +0.222. At k=1 every count is 1, so this degenerates to a uniformly random
    truncation of that reader's marks to the budget, which is the intended behaviour.
    """
    c = defaultdict(int)
    for marks in subset:
        for i in marks:
            if 0 <= i < n:
                c[i] += 1
    if not c:
        return set(), 0
    avail = min(len(c), budget)
    return set(sorted(c, key=lambda i: -(c[i] + rnd.random() * 1e-6))[:budget]), avail


def placebo_label(meta, label, rnd, tol=TOL):
    """A fake label with the real one's depth-and-length profile but no relationship to content.

    For each real label sentence, swap in a random unlabelled sentence from its own matched band.
    Every arm must score ~0 against this. If any arm does not, the estimator is reading position
    and nothing else in the run may be reported.
    """
    n = meta["n"]
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lr = {i: r / (n - 1) for r, i in enumerate(order)}
    label = set(label)
    out = set()
    for x in sorted(label):
        dx, lx = x / (n - 1), lr[x]
        cand = [y for y in range(n) if y not in label and y not in out
                and abs(y / (n - 1) - dx) <= tol and abs(lr[y] - lx) <= tol]
        if cand:
            out.add(rnd.choice(cand))
    return sorted(out)


def load_rankings():
    """Full model rankings, recovered from fidelity.py's on-disk cache. Resolves AUDIT R6/D4.

    `fidelity-results.json` keeps only the top-0.2 cut in ascending sentence order, which is why
    D4 recorded the ratio arms as impossible. But `fidelity.py:llm_ranking` asks each model to rank
    EVERY sentence and caches the result to `data/llm-ranking-cache.json` keyed by the sha1 of the
    joined sentence list, vendor-prefixed for Anthropic. Those rankings are still on disk.

    They are the same objects that produced the paper: the top round(0.2n) of the cached ranking
    reproduces the published keep set in 120 of 120 documents, asserted below. So no model is
    re-run, nothing is re-paid for, and no published number moves.

    Some rankings are partial -- a model stopped short of listing every sentence (complete for
    104/120 OpenAI, 114/120 Anthropic). A partial ranking is still exact for any cut shorter than
    its length, which is all this study asks of it.
    """
    import hashlib
    cpath = os.path.join(CF, "data", "llm-ranking-cache.json")
    corpus = os.path.join(CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")
    if not (os.path.exists(cpath) and os.path.exists(corpus)):
        return None
    cache = json.load(open(cpath))
    docs = json.load(open(corpus))["docs"]
    out = {"llm": [], "llm_anthropic": []}
    for d in docs:
        h = hashlib.sha1("\n".join(d["sentences"]).encode()).hexdigest()
        out["llm"].append(cache.get(h))
        out["llm_anthropic"].append(cache.get("anthropic:" + h))
    return out


def verify_rankings(ranks, keepsets, meta):
    """The cached ranking's top-0.2 must equal the published keep set. Abort if it does not."""
    checked = agree = 0
    for arm in MODEL_ARMS:
        sets = keepsets.get(arm, {}).get("0.2") or []
        for i, r in enumerate(ranks[arm]):
            if not r or i >= len(sets) or not sets[i] or i >= len(meta):
                continue
            k = max(1, int(round(RATIO * meta[i]["n"])))
            checked += 1
            agree += set(r[:k]) == set(sets[i])
    assert checked >= 200, f"only {checked} rankings could be checked"
    assert agree == checked, (
        f"cached rankings do not reproduce the published keep sets: {agree}/{checked}")
    return checked


def load():
    aug = json.load(open(os.path.join(AUG, "augment.json")))["docs"]
    fp = next(c for c in (os.path.join(CF, "fidelity-results.json"),
                          os.path.join(CF, "fidelity-results-public.json"))
              if os.path.exists(c))
    blob = json.load(open(fp))
    return aug, blob["sentMeta"], blob["domains"], blob["keepSets"]


def prepare(aug, meta, min_readers):
    """Documents that qualify, with reader mark sets cleaned to valid sentence indices."""
    out = []
    for i, a in enumerate(aug):
        if not a or i >= len(meta):
            continue
        n = meta[i]["n"]
        readers = [sorted({j for j in m if 0 <= j < n}) for m in a["readerMarks"]]
        readers = [r for r in readers if r]
        if len(readers) >= min_readers:
            out.append((i, readers))
    return out


def run_cell(aug, meta, domains, keepsets, *, L, top_q, ratio, ks, r_subsets,
             placebo=False, min_readers=None, label="", require_fill=False,
             ranks=None, common_size=False):
    """One configuration. Returns per-arm per-document value lists, plus budget-fill rates.

    `require_fill` restricts the predictor pool to readers who marked at least the prediction
    budget, so every crowd names exactly as many sentences as the model does.

    WHY THAT SWITCH EXISTS (AUDIT R4). Measured on this corpus, a crowd of 1 fills the budget in
    only 21.4% of draws and names 45% of it on average, while a crowd of 8 fills it 91.9% of the
    time. The models always name the full budget. So the pre-registered curve was substantially
    measuring HOW MANY SENTENCES AN ARM IS ALLOWED TO GUESS rather than how much the crowd knows,
    and the slope in k was inflated by it. Only 19.3% of reader-document pairs clear the budget, so
    the two settings answer genuinely different questions and both are reported:

      require_fill=False -- readers as they actually are, including the many who mark very little.
      require_fill=True  -- readers who mark at least as much as the model is asked to name. This
                           is the population the compression paper's +0.182 was measured on, so it
                           is the arm that reconciles with the published number. It runs out of
                           readers past k=4.
    """
    min_readers = min_readers if min_readers is not None else L + max(ks)
    docs = prepare(aug, meta, min_readers)
    crowd = {k: [] for k in ks}
    fill = {k: [] for k in ks}
    # models are keyed by k as well: under common_size a model is re-cut to whatever the crowd of
    # that size was able to say, so its value differs per k.
    models = {a: {k: [] for k in ks} for a in MODEL_ARMS}
    doms, used, skipped = [], [], 0

    for di, readers in docs:
        m = meta[di]
        n = m["n"]
        rnd = random.Random(SEED + di)
        perm = readers[:]
        rnd.shuffle(perm)
        budget = max(1, int(round(ratio * n)))
        if require_fill:
            # Reserve the predictor pool FIRST, then draw label readers from what is left.
            # Drawing the 8 label readers at random beforehand consumes budget-filling readers --
            # only 19.3% of readers qualify -- and collapsed this arm from ~60 documents to 23.
            # The label is still a mix of readers, and nothing about the label requires it to be a
            # volume-representative sample; the predictor pool is where representativeness matters.
            qual = [r for r in perm if len(r) >= budget]
            pool = qual[:max(ks)]
            rest = [r for r in perm if id(r) not in {id(x) for x in pool}]
            lab_readers = rest[:L]
        else:
            lab_readers, pool = perm[:L], perm[L:]
        # PREREG A.5: predictor readers may never sit in the label set. Abort, not warn.
        lab_ids = {id(x) for x in lab_readers}
        assert not any(id(x) in lab_ids for x in pool), f"label/predictor leak in doc {di}"
        if len(pool) < max(ks) or len(lab_readers) < L:
            skipped += 1
            continue
        lab = build_label(lab_readers, n, rnd, top_q=top_q)
        if not lab:
            skipped += 1
            continue
        banned = ()
        if placebo:
            real = lab
            lab = placebo_label(m, real, rnd)
            if not lab:
                skipped += 1
                continue
            # "prereg" reproduces the pre-registered placebo exactly, including its defect, so the
            # failure stays on the record. "corrected" bans the real label from the comparator
            # universe, which is what makes it an actual null. See AUDIT R2.
            if placebo == "corrected":
                banned = real
        sc = Scorer(m, lab, banned=banned)
        if not sc.ok:
            skipped += 1
            continue

        if common_size:
            rk = {a: (ranks[a][di] if ranks and di < len(ranks[a]) else None)
                  for a in MODEL_ARMS}
            if any(not v for v in rk.values()):
                skipped += 1
                continue

        row, frow = {}, {}
        mrow = {a: {} for a in MODEL_ARMS}
        bad = False
        for k in ks:
            vals, fills = [], []
            mv = {a: [] for a in MODEL_ARMS}
            for _ in range(r_subsets):
                pred, avail = pool_predict(rnd.sample(pool, k), n, budget, rnd)
                v = sc.score(pred)
                if v is None:
                    continue
                vals.append(v)
                fills.append(len(pred) / budget)
                if common_size:
                    # every arm names EXACTLY as many sentences as the crowd managed to
                    for a in MODEL_ARMS:
                        s2 = sc.score(set(rk[a][:avail]))
                        if s2 is not None:
                            mv[a].append(s2)
            if not vals:
                break
            row[k] = sum(vals) / len(vals)
            frow[k] = sum(fills) / len(fills)
            if common_size:
                if any(not mv[a] for a in MODEL_ARMS):
                    bad = True
                    break
                for a in MODEL_ARMS:
                    mrow[a][k] = sum(mv[a]) / len(mv[a])
        if bad or len(row) != len(ks):
            skipped += 1
            continue

        if not common_size:
            for arm in MODEL_ARMS:
                sets = keepsets.get(arm, {}).get("0.2") or []
                if di >= len(sets) or sets[di] is None:
                    bad = True
                    break
                v = sc.score(set(sets[di]))
                if v is None:
                    bad = True
                    break
                for k in ks:
                    mrow[arm][k] = v
            if bad:
                skipped += 1
                continue

        for k in ks:
            crowd[k].append(row[k])
            fill[k].append(frow[k])
        for arm in MODEL_ARMS:
            for k in ks:
                models[arm][k].append(mrow[arm][k])
        doms.append(domains[di])
        used.append(di)

    return {"crowd": crowd, "models": models, "domains": doms, "fill": fill,
            "docs": used, "skipped": skipped, "label": label}


def summarise(cell, ks, quiet=False):
    doms = cell["domains"]
    nd = len(doms)
    out = {"nDocs": nd, "skipped": cell["skipped"], "crowd": {}, "models": {}, "kStar": {}}
    if nd < 20:
        out["refused"] = f"only {nd} documents"
        if not quiet:
            print(f"  only {nd} documents — REFUSED")
        return out

    for k in ks:
        e, lo, hi = pc.boot(cell["crowd"][k], doms)
        f = sum(cell["fill"][k]) / len(cell["fill"][k]) if cell["fill"][k] else float("nan")
        out["crowd"][str(k)] = {"est": e, "lo": lo, "hi": hi, "budgetFill": f}
        if not quiet:
            # budget fill is printed on every line because AUDIT R4 showed the curve is partly a
            # curve in how much each arm is able to say. Hiding it would hide the confound.
            print(f"  crowd of {k:<2}      {e:+.3f} [{lo:+.3f}, {hi:+.3f}]   budget filled {f:5.1%}")
    for arm in MODEL_ARMS:
        out["models"][arm] = {"name": MODEL_NAMES[arm], "byK": {}}
        for k in ks:
            e, lo, hi = pc.boot(cell["models"][arm][k], doms)
            out["models"][arm]["byK"][str(k)] = {"est": e, "lo": lo, "hi": hi}
        if not quiet:
            vals = [out["models"][arm]["byK"][str(k)]["est"] for k in ks]
            if max(vals) - min(vals) < 1e-9:
                print(f"  {MODEL_NAMES[arm]:<15}{vals[0]:+.3f} "
                      f"[{out['models'][arm]['byK'][str(ks[0])]['lo']:+.3f}, "
                      f"{out['models'][arm]['byK'][str(ks[0])]['hi']:+.3f}]")
            else:
                # under common-size scoring the model is re-cut per k, so it has its own curve
                cells = "  ".join(f"k{k}:{v:+.3f}" for k, v in zip(ks, vals))
                print(f"  {MODEL_NAMES[arm]:<15}{cells}")

    # PREREG A.3: pair per document FIRST, then bootstrap the difference. Never bootstrap two arms
    # separately and subtract -- that defect has now appeared twice in this programme (R5-7, and in
    # v2tests.py where two value lists were passed to `boot` and the clusters became the seed).
    for arm in MODEL_ARMS:
        star = None
        rows = {}
        for k in ks:
            ck, ma = cell["crowd"][k], cell["models"][arm][k]
            assert len(ck) == len(ma) == len(doms)
            d, lo, hi = pc.boot([c - m for c, m in zip(ck, ma)], doms)
            rows[str(k)] = {"est": d, "lo": lo, "hi": hi}
            if star is None and lo > 0:
                star = k
        out["kStar"][arm] = {"k": star, "paired": rows, "name": MODEL_NAMES[arm]}
        if not quiet:
            v = f"k* = {star}" if star else f"no crossing at or below k={max(ks)}"
            print(f"  vs {MODEL_NAMES[arm]:<13}{v}")
            for k in ks:
                r = rows[str(k)]
                print(f"      crowd{k:<2} - model  {r['est']:+.3f} "
                      f"[{r['lo']:+.3f}, {r['hi']:+.3f}]")
    return out


def selfcheck(aug, meta, domains, keepsets):
    """The fast scorer must return EXACTLY what the published estimator returns."""
    print("selfcheck — fast Scorer vs the published matched estimator")
    docs = prepare(aug, meta, L_LABEL + K_MAX)
    n_checked = 0
    worst = 0.0
    for di, readers in docs[:30]:
        m = meta[di]
        rnd = random.Random(SEED + di)
        perm = readers[:]
        rnd.shuffle(perm)
        lab = build_label(perm[:L_LABEL], m["n"], rnd)
        if not lab:
            continue
        sc = Scorer(m, lab)
        if not sc.ok:
            continue
        budget = max(1, int(round(RATIO * m["n"])))
        for _ in range(5):
            pred, _ = pool_predict(rnd.sample(perm[L_LABEL:], 3), m["n"], budget, rnd)
            a = sc.score(pred)
            b, _p = v2.matched(m, pred, lab, TOL)
            if b is None:
                continue
            worst = max(worst, abs(a - b))
            n_checked += 1
    print(f"  {n_checked} comparisons, max absolute difference {worst:.2e}")
    assert n_checked >= 50, f"only {n_checked} comparisons ran — selfcheck is not meaningful"
    assert worst < 1e-12, f"fast path DIVERGES from the published estimator by {worst}"
    print("  PASS — the optimisation does not change the number\n")


def base_default(name):
    return {"L": L_LABEL, "top_q": TOP_Q, "ratio": RATIO}[name]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--selfcheck", action="store_true", help="only verify the fast estimator")
    ap.add_argument("--quick", action="store_true", help="fewer subsets, for a smoke run")
    a = ap.parse_args()

    aug, meta, domains, keepsets = load()
    if a.selfcheck:
        selfcheck(aug, meta, domains, keepsets)
        return
    selfcheck(aug, meta, domains, keepsets)

    r_sub = 20 if a.quick else R_SUBSETS
    out = {"prereg": "PREREG.md @ 77be10899", "seed": SEED, "rSubsets": r_sub,
           "L": L_LABEL, "topQ": TOP_Q, "ratio": RATIO, "ks": KS}

    ranks = load_rankings()
    if ranks:
        n_ok = verify_rankings(ranks, keepsets, meta)
        print(f"cached model rankings recovered and verified against the published keep sets "
              f"({n_ok} checks, all exact)\n")
        # AUDIT R6 — the curve that D3 asked for and D4 said was impossible. Every arm names
        # EXACTLY as many sentences as the crowd of that size managed to name, so the comparison
        # no longer rewards an arm for being allowed to speak more.
        print("CURVE (0) — COMMON SIZE: every arm cut to what the crowd of k could actually say")
        ccell = run_cell(aug, meta, domains, keepsets, L=L_LABEL, top_q=TOP_Q, ratio=RATIO,
                         ks=KS, r_subsets=r_sub, ranks=ranks, common_size=True,
                         label="common-size")
        print(f"  {len(ccell['domains'])} documents ({ccell['skipped']} skipped)")
        out["commonSize"] = summarise(ccell, KS)
        print()
    else:
        print("ranking cache absent — common-size curve skipped\n")

    print("CURVE (i) — READERS AS THEY ARE: every reader in the pool, however little they marked")
    cell = run_cell(aug, meta, domains, keepsets, L=L_LABEL, top_q=TOP_Q, ratio=RATIO,
                    ks=KS, r_subsets=r_sub, label="as-they-are")
    print(f"  {len(cell['domains'])} documents ({cell['skipped']} skipped)")
    out["asTheyAre"] = summarise(cell, KS)

    # AUDIT R4 — the size-fair curve. Only readers who marked at least the budget, so every crowd
    # names exactly as many sentences as the model. This is the population the published +0.182 was
    # measured on. It runs out of readers past k=4: only 19.3% of reader-document pairs qualify.
    print("\nCURVE (ii) — SIZE-FAIR: only readers who marked at least the full budget")
    fcell = run_cell(aug, meta, domains, keepsets, L=L_LABEL, top_q=TOP_Q, ratio=RATIO,
                     ks=KS_FAIR, r_subsets=r_sub, require_fill=True,
                     min_readers=L_LABEL + max(KS_FAIR), label="size-fair")
    print(f"  {len(fcell['domains'])} documents ({fcell['skipped']} skipped)")
    out["sizeFair"] = summarise(fcell, KS_FAIR)

    # PREREG A.5 — the placebo. Every arm must be ~0 or nothing above may be reported.
    # Both versions run: the pre-registered one (which is mis-specified and fails by construction)
    # and the corrected one. Reporting only the corrected one would hide a pre-registered failure.
    for mode, title in (("prereg", "PLACEBO (as pre-registered — expected to FAIL, see AUDIT R2)"),
                        ("corrected", "PLACEBO (corrected — real label banned from comparators)")):
        print(f"\n{title}")
        pcell = run_cell(aug, meta, domains, keepsets, L=L_LABEL, top_q=TOP_Q, ratio=RATIO,
                         ks=KS, r_subsets=r_sub, placebo=mode, label=f"placebo-{mode}")
        print(f"  {len(pcell['domains'])} documents")
        out[f"placebo_{mode}"] = summarise(pcell, KS)

    # PREREG A.6 — the sensitivity arms. The ratio sweep was recorded in D4 as impossible from the
    # artifact; recovering the rankings (AUDIT R6) makes it runnable, so it runs. All three sweeps
    # are reported whatever they show, and all use common-size scoring so none of them is reading
    # the size confound instead of the thing being swept.
    if ranks:
        print("\n\nSENSITIVITY (PREREG A.6) — all on common-size scoring, k* per arm")
        sweeps = ([("L", v, {"L": v}) for v in (6, 8, 12)]
                  + [("top_q", v, {"top_q": v}) for v in (0.10, 0.15, 0.20)]
                  + [("ratio", v, {"ratio": v}) for v in (0.15, 0.20, 0.25)])
        out["sensitivity"] = {}
        for name, val, kw in sweeps:
            base = {"L": L_LABEL, "top_q": TOP_Q, "ratio": RATIO}
            base.update(kw)
            c = run_cell(aug, meta, domains, keepsets, ks=KS, r_subsets=r_sub,
                         ranks=ranks, common_size=True, label=f"{name}={val}", **base)
            sm = summarise(c, KS, quiet=True)
            out["sensitivity"][f"{name}={val}"] = sm
            if "refused" in sm:
                print(f"  {name}={val:<6} {sm['refused']}")
                continue
            ks_ = {a: sm["kStar"][a]["k"] for a in MODEL_ARMS}
            tag = "  <- pre-registered value" if val == base_default(name) else ""
            print(f"  {name}={val:<6} n={sm['nDocs']:<4} "
                  f"k* vs gpt-5.4 {str(ks_['llm'] or '>8'):<3} "
                  f"k* vs claude-opus-5 {str(ks_['llm_anthropic'] or '>8'):<3}{tag}")

    p = os.path.join(HERE, "curve.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\nwrote {p}")


if __name__ == "__main__":
    main()


==> anc/degeneracy.json <==
{
  "arms": {
    "gpt-5.4": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.11839604578070341
    },
    "claude-opus-5": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.16276672247030075
    },
    "gemini-3.1-pro": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.2242292826353333
    },
    "gemini-3.6-flash": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.2649835963624943
    },
    "gpt-4o": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.2941476930902532
    },
    "claude-sonnet-4.5": {
      "identityRankings": 2,
      "nDocs": 120,
      "indexCorr": 0.3251020337523313
    },
    "gpt-5.4-mini": {
      "identityRankings": 0,
      "nDocs": 119,
      "indexCorr": 0.12065190378776587
    },
    "claude-haiku-4.5": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.38802662876689703
    },
    "llama-3.1-70b": {
      "identityRankings": 3,
      "nDocs": 117,
      "indexCorr": 0.2798988170988681
    },
    "granite-4.1-8b": {
      "identityRankings": 15,
      "nDocs": 120,
      "indexCorr": 0.6068722100018238
    },
    "jamba-large-1.7": {
      "identityRankings": 11,
      "nDocs": 77,
      "indexCorr": 0.41529090748858594
    },
    "nemotron-3-super": {
      "identityRankings": 16,
      "nDocs": 99,
      "indexCorr": 0.3942637888936282
    },
    "llama-3.1-8b": {
      "identityRankings": 24,
      "nDocs": 109,
      "indexCorr": 0.31208950864782065
    },
    "mistral-large-2512": {
      "identityRankings": 2,
      "nDocs": 120,
      "indexCorr": 0.411354314528644
    },
    "qwen-2.5-72b": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.35019467015444733
    },
    "deepseek-v3.1": {
      "identityRankings": 6,
      "nDocs": 119,
      "indexCorr": 0.28396161904091977
    },
    "gemma-3-27b": {
      "identityRankings": 1,
      "nDocs": 107,
      "indexCorr": 0.3671218419928421
    },
    "phi-4": {
      "identityRankings": 16,
      "nDocs": 120,
      "indexCorr": 0.4079677095614923
    },
    "glm-4.6": {
      "identityRankings": 0,
      "nDocs": 119,
      "indexCorr": 0.2799912112209567
    },
    "gpt-5.5": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.16608057666763926
    },
    "gpt-5.6-luna": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.13433120258321232
    },
    "gpt-5.6-sol": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.09874393538322951
    },
    "gpt-5.6-terra": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.0755457132932469
    },
    "gpt-5.4 (P1)": {
      "identityRankings": 0,
      "nDocs": 120,
      "indexCorr": 0.1387892259925201
    },
    "gpt-4o (R1)": {
      "identityRankings": 0,
      "nDocs": 118,
      "indexCorr": 0.23819796926354925
    }
  }
}

==> anc/degeneracy.py <==
#!/usr/bin/env python3
"""
Which arms did not actually do the task, and how often?

An arm can return a well-formed ranking that is not a ranking: the sentences in document order.
That is naive truncation wearing a model's name, and an arm that does it on a fraction of its
documents is not the same object as an arm that answered them. The estimator absorbs it -- an
identity ranking's top-k is the lead block, which the depth-matched null neutralises -- but the
paper reports it anyway, because a degenerate arm silently pooled with real ones is the failure
class this work exists to avoid.

Two measures per arm:

  identityRankings  documents on which the returned ranking is in ascending order -- which, for a
                    ranking over sentence indices, is document order. Rankings shorter than two
                    entries are not evidence either way and are skipped.
  indexCorr         correlation between a sentence's index and its rank, averaged over documents.
                    An arm that half-orders by position without being degenerate shows up here and
                    nowhere else.

This file exists because `degeneracy.json` did not have one. It was produced inline during an audit
round and shipped as an artifact with no code behind it, which is exactly the provenance failure
audit R20 was looking for elsewhere. Recovering the definition took a sweep: "the whole ranking is
the identity permutation" reproduces none of the shipped counts, and "the top-k is the lead block"
reproduces eight; ascending order reproduces all eighteen. The denominators now differ from the
shipped artifact by one document on one arm, because the cache gained an entry after it was
written -- which is the second reason to have the code.

Emits `degeneracy.json`.
"""

import importlib.util
import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pa = _load("pa", os.path.join(HERE, "panel-agreement.py"))


def pearson(x, y):
    n = len(x)
    if n < 2:
        return 0.0
    mx, my = sum(x) / n, sum(y) / n
    num = sum((a - mx) * (b - my) for a, b in zip(x, y))
    den = (sum((a - mx) ** 2 for a in x) * sum((b - my) ** 2 for b in y)) ** 0.5
    return num / den if den else 0.0


def main():
    corpus = json.load(open(os.path.join(
        CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")))["docs"]
    ranks = pa.load_all_rankings(corpus)

    # META covers the pinned panel. Arms added under a deviation (DEV-4) are not in it -- that is
    # the insulation working, and it also meant this file could not see them, so audit R29's
    # degeneracy check silently passed on an empty set. Every arm that was ever CALLED is checked;
    # membership in the pooled statistics is decided elsewhere, by META, and is unaffected.
    pn = _load("pn", os.path.join(HERE, "panel.py"))
    called = {k: v[0] for k, v in pa.META.items()}          # display names, unchanged
    for aid, model, _prov, variant in pn.PANEL:             # then anything META does not cover
        if variant == "orig" and aid not in called:
            nm = model.split("/")[-1]
            # P1 and R2 are second, independent calls of models META already names -- the
            # self-agreement and routing controls. Adding them under the bare model name silently
            # OVERWROTE the base arm's row, which is how audit R29's degeneracy check came to be
            # reading a table two of whose rows were the wrong sample.
            called[aid] = nm if nm not in called.values() else f"{nm} ({aid})"

    out = {"arms": {}}
    for aid, name in sorted(called.items()):
        rs = ranks.get(aid)
        if not rs:
            continue
        ident, ndocs, corrs = 0, 0, []
        for r in rs:
            if not r or len(r) < 2:
                continue
            ndocs += 1
            if list(r) == sorted(r):
                ident += 1
            # rank position against sentence index, per document, then averaged
            pos = {s: i for i, s in enumerate(r)}
            corrs.append(pearson(sorted(pos), [pos[s] for s in sorted(pos)]))
        if not ndocs:
            continue
        out["arms"][name] = {"identityRankings": ident, "nDocs": ndocs,
                             "indexCorr": sum(corrs) / len(corrs)}

    print("DEGENERATE ARMS -- rankings that are document order\n")
    print(f"  {'arm':<22}{'identity':>10}{'docs':>7}{'share':>8}{'indexCorr':>12}")
    for name, v in sorted(out["arms"].items(),
                          key=lambda x: -x[1]["identityRankings"] / max(1, x[1]["nDocs"])):
        print(f"  {name:<22}{v['identityRankings']:>10}{v['nDocs']:>7}"
              f"{v['identityRankings'] / v['nDocs']:>8.1%}{v['indexCorr']:>12.3f}")

    p = os.path.join(HERE, "degeneracy.json")
    if os.path.exists(p):
        old = json.load(open(p))["arms"]
        drift = [k for k, v in out["arms"].items()
                 if k not in old or old[k]["identityRankings"] != v["identityRankings"]
                 or abs(old[k]["indexCorr"] - v["indexCorr"]) > 5e-3]
        print(f"\n  reproduces the shipped artifact: "
              f"{'YES' if not drift else 'NO -- ' + ', '.join(drift)}")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/dev4-out-of-sample.json <==
{
  "nDocs": 90,
  "humanHuman": 0.04014467208648204,
  "coverage": {
    "N1": 90,
    "N2": 90,
    "N3": 90,
    "N4": 90,
    "A1": 90,
    "A2": 90,
    "A3b": 90,
    "S2": 90,
    "S3": 90,
    "S4": 90
  },
  "predictions": {
    "P_A_min": 0.2,
    "P_B_median_min": 0.25,
    "P_B_self": 0.272,
    "P_C_lo": 0.03,
    "P_C_hi": 0.056,
    "P_C_human": 0.04
  },
  "pairs": {
    "gpt-5.4 x claude-opus-5": {
      "est": 0.20328535326885822,
      "lo": 0.17882343403915557,
      "hi": 0.22455717739842943,
      "n": 90
    },
    "gpt-5.4 x gemini-3.1-pro": {
      "est": 0.2221867513503528,
      "lo": 0.19679071756395725,
      "hi": 0.24399262470992603,
      "n": 90
    },
    "gpt-5.4 x gpt-5.5": {
      "est": 0.23143957027931442,
      "lo": 0.20418734537476466,
      "hi": 0.25585898336387564,
      "n": 90
    },
    "gpt-5.4 x gpt-5.6-luna": {
      "est": 0.18723735259986823,
      "lo": 0.1642643145206002,
      "hi": 0.20757518589904422,
      "n": 90
    },
    "gpt-5.4 x gpt-5.6-sol": {
      "est": 0.22353273369906254,
      "lo": 0.19877763543346505,
      "hi": 0.2462394609716369,
      "n": 90
    },
    "gpt-5.4 x gpt-5.6-terra": {
      "est": 0.23372780449192257,
      "lo": 0.206985795900994,
      "hi": 0.25780176121856613,
      "n": 90
    },
    "gpt-5.4 x gpt-5.6-luna (2nd call)": {
      "est": 0.19026030897847399,
      "lo": 0.16713199966304723,
      "hi": 0.21262203745275424,
      "n": 90
    },
    "gpt-5.4 x gpt-5.6-sol (2nd call)": {
      "est": 0.21600834512666253,
      "lo": 0.1904276462918967,
      "hi": 0.23844858965908497,
      "n": 90
    },
    "gpt-5.4 x gpt-5.6-terra (2nd call)": {
      "est": 0.23973411166631506,
      "lo": 0.21081915592654332,
      "hi": 0.26605293679958086,
      "n": 90
    },
    "claude-opus-5 x gemini-3.1-pro": {
      "est": 0.25918609844904134,
      "lo": 0.2285272285682973,
      "hi": 0.28624955077977793,
      "n": 90
    },
    "claude-opus-5 x gpt-5.5": {
      "est": 0.2204184622993979,
      "lo": 0.19573376017962305,
      "hi": 0.24222673997055585,
      "n": 90
    },
    "claude-opus-5 x gpt-5.6-luna": {
      "est": 0.17348810799791597,
      "lo": 0.15117025612735213,
      "hi": 0.19438903423322754,
      "n": 90
    },
    "claude-opus-5 x gpt-5.6-sol": {
      "est": 0.21974639713168942,
      "lo": 0.1946189580812806,
      "hi": 0.24352816442256406,
      "n": 90
    },
    "claude-opus-5 x gpt-5.6-terra": {
      "est": 0.2067271096381114,
      "lo": 0.18191240128245828,
      "hi": 0.22969539060876162,
      "n": 90
    },
    "claude-opus-5 x gpt-5.6-luna (2nd call)": {
      "est": 0.17626856305215527,
      "lo": 0.15158882228729545,
      "hi": 0.1999196558511275,
      "n": 90
    },
    "claude-opus-5 x gpt-5.6-sol (2nd call)": {
      "est": 0.20662066120238903,
      "lo": 0.18014920731946146,
      "hi": 0.2310385467771732,
      "n": 90
    },
    "claude-opus-5 x gpt-5.6-terra (2nd call)": {
      "est": 0.2126985323787689,
      "lo": 0.1874909518285007,
      "hi": 0.2349540525116167,
      "n": 90
    },
    "gemini-3.1-pro x gpt-5.5": {
      "est": 0.23728491820658695,
      "lo": 0.21332814003446696,
      "hi": 0.25838888903369894,
      "n": 90
    },
    "gemini-3.1-pro x gpt-5.6-luna": {
      "est": 0.18297261708633097,
      "lo": 0.15922717810393106,
      "hi": 0.2051785711164216,
      "n": 90
    },
    "gemini-3.1-pro x gpt-5.6-sol": {
      "est": 0.23920536568320275,
      "lo": 0.21249616845843572,
      "hi": 0.2629006723870386,
      "n": 90
    },
    "gemini-3.1-pro x gpt-5.6-terra": {
      "est": 0.23260996068791578,
      "lo": 0.20637227992520843,
      "hi": 0.2549846736874734,
      "n": 90
    },
    "gemini-3.1-pro x gpt-5.6-luna (2nd call)": {
      "est": 0.184536209945976,
      "lo": 0.16135456645099072,
      "hi": 0.20715595109134338,
      "n": 90
    },
    "gemini-3.1-pro x gpt-5.6-sol (2nd call)": {
      "est": 0.22858669668738796,
      "lo": 0.2024596683560188,
      "hi": 0.2514361975783015,
      "n": 90
    },
    "gemini-3.1-pro x gpt-5.6-terra (2nd call)": {
      "est": 0.22563614871819404,
      "lo": 0.20117308341013854,
      "hi": 0.24702246916870318,
      "n": 90
    },
    "gpt-5.5 x gpt-5.6-luna": {
      "est": 0.20260343041507692,
      "lo": 0.17811881562989892,
      "hi": 0.22683474208330986,
      "n": 90
    },
    "gpt-5.5 x gpt-5.6-sol": {
      "est": 0.26352360280480824,
      "lo": 0.23517374361215382,
      "hi": 0.2905281847289111,
      "n": 90
    },
    "gpt-5.5 x gpt-5.6-terra": {
      "est": 0.23396631782339822,
      "lo": 0.2072728441110181,
      "hi": 0.25716093553932196,
      "n": 90
    },
    "gpt-5.5 x gpt-5.6-luna (2nd call)": {
      "est": 0.20914527361737167,
      "lo": 0.18372837166202374,
      "hi": 0.23498316270560024,
      "n": 90
    },
    "gpt-5.5 x gpt-5.6-sol (2nd call)": {
      "est": 0.24864383775031007,
      "lo": 0.22047817394078667,
      "hi": 0.27489483180597263,
      "n": 90
    },
    "gpt-5.5 x gpt-5.6-terra (2nd call)": {
      "est": 0.24542868314496127,
      "lo": 0.2164379628659374,
      "hi": 0.2719178798942813,
      "n": 90
    },
    "gpt-5.6-luna x gpt-5.6-sol": {
      "est": 0.2041868089439146,
      "lo": 0.17725198512417967,
      "hi": 0.23025715269818603,
      "n": 90
    },
    "gpt-5.6-luna x gpt-5.6-terra": {
      "est": 0.20328212179933272,
      "lo": 0.17965476669980757,
      "hi": 0.22526022438239146,
      "n": 90
    },
    "gpt-5.6-luna x gpt-5.6-luna (2nd call)": {
      "est": 0.22104684850166673,
      "lo": 0.19353547245314032,
      "hi": 0.24730055536552556,
      "n": 90
    },
    "gpt-5.6-luna x gpt-5.6-sol (2nd call)": {
      "est": 0.20411911976909372,
      "lo": 0.18072311136081035,
      "hi": 0.22681958592225224,
      "n": 90
    },
    "gpt-5.6-luna x gpt-5.6-terra (2nd call)": {
      "est": 0.2011980182850567,
      "lo": 0.1759970292086686,
      "hi": 0.2245951206960337,
      "n": 90
    },
    "gpt-5.6-sol x gpt-5.6-terra": {
      "est": 0.24753041884724614,
      "lo": 0.22285646759825734,
      "hi": 0.2695349033811938,
      "n": 90
    },
    "gpt-5.6-sol x gpt-5.6-luna (2nd call)": {
      "est": 0.2197342641674021,
      "lo": 0.1924146177493665,
      "hi": 0.24644070400577991,
      "n": 90
    },
    "gpt-5.6-sol x gpt-5.6-sol (2nd call)": {
      "est": 0.28219607393849594,
      "lo": 0.25151036228665113,
      "hi": 0.3111591631647668,
      "n": 90
    },
    "gpt-5.6-sol x gpt-5.6-terra (2nd call)": {
      "est": 0.2528006968391309,
      "lo": 0.22372915750456365,
      "hi": 0.27946086529994363,
      "n": 90
    },
    "gpt-5.6-terra x gpt-5.6-luna (2nd call)": {
      "est": 0.20524645752139722,
      "lo": 0.17912997334028377,
      "hi": 0.23069413830080185,
      "n": 90
    },
    "gpt-5.6-terra x gpt-5.6-sol (2nd call)": {
      "est": 0.24666202723599334,
      "lo": 0.21740576115074609,
      "hi": 0.2713560657323148,
      "n": 90
    },
    "gpt-5.6-terra x gpt-5.6-terra (2nd call)": {
      "est": 0.2849148608158329,
      "lo": 0.2538515677761305,
      "hi": 0.3126050610719501,
      "n": 90
    },
    "gpt-5.6-luna (2nd call) x gpt-5.6-sol (2nd call)": {
      "est": 0.21560050789418456,
      "lo": 0.18655892192252127,
      "hi": 0.2433708747343743,
      "n": 90
    },
    "gpt-5.6-luna (2nd call) x gpt-5.6-terra (2nd call)": {
      "est": 0.21831583190190934,
      "lo": 0.18854481551959515,
      "hi": 0.24683101479831124,
      "n": 90
    },
    "gpt-5.6-sol (2nd call) x gpt-5.6-terra (2nd call)": {
      "est": 0.2442392071729562,
      "lo": 0.2144990231953343,
      "hi": 0.26949452847996047,
      "n": 90
    }
  },
  "readers": {
    "gpt-5.5": {
      "est": 0.036237240688368894,
      "lo": 0.02608917428407829,
      "hi": 0.04692772051783972,
      "n": 90
    },
    "gpt-5.6-luna": {
      "est": 0.029283077839822046,
      "lo": 0.019345098630436933,
      "hi": 0.039490496165001505,
      "n": 90
    },
    "gpt-5.6-sol": {
      "est": 0.04160805325559499,
      "lo": 0.03190073943061114,
      "hi": 0.051431385910503925,
      "n": 90
    },
    "gpt-5.6-terra": {
      "est": 0.04189252675496242,
      "lo": 0.0301800076824592,
      "hi": 0.05420638443946643,
      "n": 90
    },
    "gpt-5.4": {
      "est": 0.032291267281815736,
      "lo": 0.023308739693105682,
      "hi": 0.04185127793865569,
      "n": 90
    },
    "claude-opus-5": {
      "est": 0.04163033134991169,
      "lo": 0.031195084076022464,
      "hi": 0.05295910059270517,
      "n": 90
    },
    "gemini-3.1-pro": {
      "est": 0.04661549701391416,
      "lo": 0.03463784764355961,
      "hi": 0.05846644842875265,
      "n": 90
    },
    "gpt-5.6-luna (2nd call)": {
      "est": 0.0291016902061114,
      "lo": 0.01871177920761147,
      "hi": 0.03954648966228156,
      "n": 90
    },
    "gpt-5.6-sol (2nd call)": {
      "est": 0.04356557729232514,
      "lo": 0.033342735505703526,
      "hi": 0.05458061619523105,
      "n": 90
    },
    "gpt-5.6-terra (2nd call)": {
      "est": 0.0365829336822554,
      "lo": 0.027152277497630568,
      "hi": 0.04638655707633084,
      "n": 90
    }
  },
  "P_A": {
    "median": 0.22353273369906254,
    "n": 12,
    "holds": true
  },
  "P_B": {
    "median": 0.2041868089439146,
    "max": 0.24753041884724614,
    "holds": false
  },
  "P_C": {
    "breaches": [],
    "outsideBand": [
      "gpt-5.6-luna"
    ],
    "bandHolds": false,
    "holds": true
  },
  "P_E": {
    "rows": [
      {
        "arm": "gpt-5.6-luna",
        "self": 0.22104684850166673,
        "selfLo": 0.19353547245314032,
        "selfHi": 0.24730055536552556,
        "bestSibling": "gpt-5.6-sol",
        "bestSiblingEst": 0.2041868089439146,
        "selfExceeds": true
      },
      {
        "arm": "gpt-5.6-sol",
        "self": 0.28219607393849594,
        "selfLo": 0.25151036228665113,
        "selfHi": 0.3111591631647668,
        "bestSibling": "gpt-5.6-terra",
        "bestSiblingEst": 0.24753041884724614,
        "selfExceeds": true
      },
      {
        "arm": "gpt-5.6-terra",
        "self": 0.2849148608158329,
        "selfLo": 0.2538515677761305,
        "selfHi": 0.3126050610719501,
        "bestSibling": "gpt-5.6-sol",
        "bestSiblingEst": 0.24753041884724614,
        "selfExceeds": true
      }
    ],
    "siblingsBeatingSelf": [],
    "holds": true,
    "withinVendorRetention": 0.7772053259452272,
    "crossVendorRetention": 0.748111016292963,
    "crossVendorPair": 0.20317135637405345,
    "gptFiveFourSelf": 0.2715791532930599,
    "meanSelf": 0.2627192610853319
  },
  "ladder": {
    "gpt-5.4": {
      "readers": {
        "est": 0.032291267281815736,
        "lo": 0.023308739693105682,
        "hi": 0.04185127793865569,
        "n": 90
      },
      "vsGptFiveFour": null
    },
    "gpt-5.5": {
      "readers": {
        "est": 0.036237240688368894,
        "lo": 0.02608917428407829,
        "hi": 0.04692772051783972,
        "n": 90
      },
      "vsGptFiveFour": {
        "est": 0.23143957027931442,
        "lo": 0.20418734537476466,
        "hi": 0.25585898336387564,
        "n": 90
      }
    },
    "gpt-5.6-luna": {
      "readers": {
        "est": 0.029283077839822046,
        "lo": 0.019345098630436933,
        "hi": 0.039490496165001505,
        "n": 90
      },
      "vsGptFiveFour": {
        "est": 0.18723735259986823,
        "lo": 0.1642643145206002,
        "hi": 0.20757518589904422,
        "n": 90
      }
    },
    "gpt-5.6-sol": {
      "readers": {
        "est": 0.04160805325559499,
        "lo": 0.03190073943061114,
        "hi": 0.051431385910503925,
        "n": 90
      },
      "vsGptFiveFour": {
        "est": 0.22353273369906254,
        "lo": 0.19877763543346505,
        "hi": 0.2462394609716369,
        "n": 90
      }
    },
    "gpt-5.6-terra": {
      "readers": {
        "est": 0.04189252675496242,
        "lo": 0.0301800076824592,
        "hi": 0.05420638443946643,
        "n": 90
      },
      "vsGptFiveFour": {
        "est": 0.23372780449192257,
        "lo": 0.206985795900994,
        "hi": 0.25780176121856613,
        "n": 90
      }
    }
  },
  "P_D": {
    "readerSide": [
      0.032291267281815736,
      0.036237240688368894,
      0.029283077839822046,
      0.04160805325559499,
      0.04189252675496242
    ],
    "machineSide": [
      0.23143957027931442,
      0.18723735259986823,
      0.22353273369906254,
      0.23372780449192257
    ],
    "humanSideFlat": true,
    "machineSideRising": false,
    "holds": false
  },
  "failed": [
    "P_B",
    "P_D"
  ],
  "verdict": "P_B, P_D fail(s) out of sample. The clause that decides the paper is P-C's ceiling test \u2014 whether any new arm's interval clears the human figure \u2014 and it HELD. The other failures are reported because the pre-registration binds every arm called, in whichever direction it lands"
}

==> anc/dev4-out-of-sample.py <==
#!/usr/bin/env python3
"""
DEV-4 — the out-of-sample test, scored against predictions fixed before any of these models ran.

The paper's central claim is not that models agree. It is that agreement between models keeps
climbing while agreement with readers arrives at roughly the level two readers reach and stops.
Models released after the analysis was finished are the cleanest available test of that, and
`PREREG-PANEL.md` DEV-4 fixes four predictions before the first call.

The eighteen-arm panel is untouched. These arms enter no pooled statistic, no group median, no
generation trend and no figure the paper already reports. They are scored here, separately, and
reported in whichever direction they land -- which is the rule the pre-registration binds an
addition with exactly as it binds the original list.

What is computed, all on the panel's own scale and estimator:

  * each new arm against `gpt-5.4`, `claude-opus-5` and `gemini-3.1-pro`  (prediction P-A)
  * the three 5.6 siblings against each other                            (prediction P-B)
  * each new arm against readers                                         (prediction P-C)
  * the within-vendor recency ladder 5.4 -> 5.5 -> 5.6                   (prediction P-D)

The ladder is the part the panel could not supply. The paper reports its generation trend as
suggestive because recency is confounded with openness and scale; along this ladder vendor, weight
regime and size tier are fixed and only recency moves. One vendor cannot settle the question, and
it is the only within-vendor evidence that exists.

Emits `dev4-out-of-sample.json`.
"""

import importlib.util
import json
import os
import random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
RE_DIR = os.path.join(HERE, "..", "11-reader-equivalence")

NEW = {"N1": "gpt-5.5", "N2": "gpt-5.6-luna", "N3": "gpt-5.6-sol", "N4": "gpt-5.6-terra"}
# DEV-4 addendum: a second, independent call of each sibling under the byte-identical variant,
# so P-B's interpretation has the only scale that makes it meaningful -- what each sibling
# reaches against ITSELF. Self-agreement is model-specific in this panel (gpt-5.4 +0.272,
# gpt-4o +0.101), so it cannot be assumed from the others.
SELF = {"S2": "N2", "S3": "N3", "S4": "N4"}
SIBS = ["N2", "N3", "N4"]
REF = {"A1": "gpt-5.4", "A2": "claude-opus-5", "A3b": "gemini-3.1-pro"}
LADDER = ["A1", "N1", "N2", "N3", "N4"]

# fixed in PREREG-PANEL.md DEV-4 before any of these models saw the corpus
PRED = {"P_A_min": 0.20, "P_B_median_min": 0.25, "P_B_self": 0.272,
        "P_C_lo": 0.030, "P_C_hi": 0.056, "P_C_human": 0.040}


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(RE_DIR, "curve.py"))
tp = _load("tp", os.path.join(RE_DIR, "typicality.py"))
pa = _load("pa", os.path.join(HERE, "panel-agreement.py"))


def main():
    corpus = json.load(open(os.path.join(
        CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")))["docs"]
    aug, meta, domains, _ks = cv.load()
    ranks = pa.load_all_rankings(corpus)
    pan = json.load(open(os.path.join(HERE, "panel-agreement.json")))
    hh = pan["humanHuman"]["est"]
    C_P1 = pan["controls"]["P1"]["est"]
    MM_HEADLINE = next(x["est"] for x in pan["pairs"] if {x["a"], x["b"]} == {"A1", "A2"})

    missing = [a for a in list(NEW) + list(REF) if not ranks.get(a)]
    if missing:
        raise SystemExit(f"no rankings for {missing} -- run panel.py --run {','.join(missing)}")

    # per-document sets and null vectors, computed once
    pairvals, readervals, doms, cover = {}, {}, [], {}
    for di, a in enumerate(aug):
        if not a or di >= len(meta) or di >= len(corpus):
            continue
        m = meta[di]
        n = m["n"]
        b = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)
        readers = [set(rnd.sample(r, b))
                   for r in (sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"])
                   if len(r) >= b]
        if len(readers) < 2:
            continue
        arms = {}
        for aid in list(NEW) + list(REF) + list(SELF):
            r = ranks.get(aid, [None] * len(corpus))[di]
            if r and len(r) >= b:
                arms[aid] = set(r[:b])
                cover[aid] = cover.get(aid, 0) + 1
        if not all(k in arms for k in REF):
            continue
        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qa = {k: tp.qvec_mc(v, bnd, n, cv.SEED + di * 1000 + 300 + i)
              for i, (k, v) in enumerate(sorted(arms.items()))}
        qr = [tp.qvec_mc(x, bnd, n, cv.SEED + di * 1000 + i) for i, x in enumerate(readers)]

        for x, y in combinations(sorted(arms), 2):
            pairvals.setdefault((x, y), {"v": [], "d": []})
            pairvals[(x, y)]["v"].append(tp.excess(arms[x], arms[y], qa[x], qa[y], b)[0])
            pairvals[(x, y)]["d"].append(domains[di])
        for k in arms:
            readervals.setdefault(k, {"v": [], "d": []})
            readervals[k]["v"].append(
                sum(tp.excess(arms[k], readers[i], qa[k], qr[i], b)[0]
                    for i in range(len(readers))) / len(readers))
            readervals[k]["d"].append(domains[di])
        doms.append(domains[di])

    def B(rec):
        e, lo, hi = pc.boot(rec["v"], rec["d"])
        return {"est": e, "lo": lo, "hi": hi, "n": len(rec["v"])}

    nm = dict(NEW, **REF)
    nm.update({s: NEW[b_] + " (2nd call)" for s, b_ in SELF.items()})
    out = {"nDocs": len(doms), "humanHuman": hh, "coverage": cover,
           "predictions": PRED, "pairs": {}, "readers": {}}
    for (x, y), rec in pairvals.items():
        out["pairs"][f"{nm[x]} x {nm[y]}"] = B(rec)
    for k, rec in readervals.items():
        out["readers"][nm[k]] = B(rec)

    print("DEV-4 — models released after the analysis, scored against fixed predictions\n")
    print(f"  {len(doms)} documents. Human yardstick {hh:+.3f}. "
          f"Coverage: " + ", ".join(f"{nm[k]} {v}/120" for k, v in sorted(cover.items())))

    def pv(x, y):
        return out["pairs"].get(f"{nm[x]} x {nm[y]}") or out["pairs"].get(f"{nm[y]} x {nm[x]}")

    print("\n  P-A  each new arm against the panel's frontier incumbents "
          f"(predicted median >= {PRED['P_A_min']:+.2f})\n")
    pa_vals = []
    print(f"  {'':<16}" + "".join(f"{nm[r]:>22}" for r in REF))
    for k in NEW:
        row = []
        for r in REF:
            d = pv(k, r)
            row.append(d["est"] if d else float("nan"))
            if d:
                pa_vals.append(d["est"])
        print(f"  {nm[k]:<16}" + "".join(f"{v:>+22.3f}" for v in row))
    pa_med = sorted(pa_vals)[len(pa_vals) // 2]
    out["P_A"] = {"median": pa_med, "n": len(pa_vals), "holds": pa_med >= PRED["P_A_min"]}
    print(f"\n    median {pa_med:+.3f} over {len(pa_vals)} pairs -> "
          f"{'HOLDS' if out['P_A']['holds'] else 'FAILS'}")

    print(f"\n  P-B  the three 5.6 siblings against each other "
          f"(predicted median >= {PRED['P_B_median_min']:+.2f}, at least one >= "
          f"{PRED['P_B_self']:+.3f})\n")
    sib = []
    for x, y in combinations(SIBS, 2):
        d = pv(x, y)
        sib.append(d["est"])
        print(f"    {nm[x]:<16} x {nm[y]:<16} {d['est']:+.3f} [{d['lo']:+.3f}, {d['hi']:+.3f}]")
    sm = sorted(sib)[len(sib) // 2]
    out["P_B"] = {"median": sm, "max": max(sib),
                  "holds": sm >= PRED["P_B_median_min"] and max(sib) >= PRED["P_B_self"]}
    print(f"\n    median {sm:+.3f}, max {max(sib):+.3f} -> "
          f"{'HOLDS' if out['P_B']['holds'] else 'FAILS'}")

    print(f"\n  P-C  agreement with readers — THE FALSIFIABLE ONE\n")
    print(f"    predicted: every arm in [{PRED['P_C_lo']:+.3f}, {PRED['P_C_hi']:+.3f}], "
          f"and no lower bound above the human {PRED['P_C_human']:+.3f}\n")
    breaches = []
    for k in NEW:
        d = out["readers"][nm[k]]
        inrange = PRED["P_C_lo"] <= d["est"] <= PRED["P_C_hi"]
        clears = d["lo"] > PRED["P_C_human"]
        if clears:
            breaches.append(nm[k])
        print(f"    {nm[k]:<16}{d['est']:+.3f} [{d['lo']:+.3f}, {d['hi']:+.3f}]   "
              f"{'in range' if inrange else 'OUT OF RANGE'}"
              f"{'   *** CLEARS THE HUMAN FIGURE ***' if clears else ''}")
    # P-C has two parts and only one of them is the falsifiable claim. The range is a sanity
    # band; the clause that decides the paper is whether any arm CLEARS the human figure. An
    # earlier version of this file collapsed them, which would have reported an arm landing BELOW
    # the band -- the direction that supports the paper -- as if the prediction had held cleanly.
    outside = [nm[k] for k in NEW
               if not (PRED["P_C_lo"] <= out["readers"][nm[k]]["est"] <= PRED["P_C_hi"])]
    out["P_C"] = {"breaches": breaches, "outsideBand": outside,
                  "bandHolds": not outside, "holds": not breaches}
    print(f"\n    range  -> {'HOLDS' if not outside else 'MISSED by ' + ', '.join(outside)}")
    print(f"    ceiling-> {'HOLDS — no arm clears the human figure' if not breaches else 'FAILS: ' + ', '.join(breaches)}")

    print(f"\n  P-E  each sibling against ITSELF, which is the only scale P-B has\n")
    pe_rows, pe_fail = [], []
    for s, base in SELF.items():
        selfv = pv(s, base)
        if not selfv:
            continue
        sibs = [(NEW[o], pv(base, o)["est"]) for o in SIBS if o != base and pv(base, o)]
        top = max(sibs, key=lambda x: x[1])
        pe_rows.append({"arm": NEW[base], "self": selfv["est"], "selfLo": selfv["lo"],
                        "selfHi": selfv["hi"], "bestSibling": top[0], "bestSiblingEst": top[1],
                        "selfExceeds": selfv["est"] > top[1]})
        if selfv["est"] <= top[1]:
            pe_fail.append(NEW[base])
        print(f"    {NEW[base]:<16} vs itself {selfv['est']:+.3f} "
              f"[{selfv['lo']:+.3f}, {selfv['hi']:+.3f}]   "
              f"best sibling {top[1]:+.3f} ({top[0]})   "
              f"{'self wins' if selfv['est'] > top[1] else '*** SIBLING WINS ***'}")
    out["P_E"] = {"rows": pe_rows, "siblingsBeatingSelf": pe_fail, "holds": not pe_fail}
    # The number P-B actually needed. Retention against self-agreement is the scale-free way to
    # ask whether within-vendor is special, because self-agreement differs by model (gpt-5.4
    # +0.272, gpt-4o +0.101) and a raw pair value cannot be compared across families without it.
    if pe_rows:
        _msf = sum(r["self"] for r in pe_rows) / len(pe_rows)
        out["P_E"]["withinVendorRetention"] = sm / _msf
        out["P_E"]["crossVendorRetention"] = MM_HEADLINE / C_P1
        out["P_E"]["crossVendorPair"] = MM_HEADLINE
        out["P_E"]["gptFiveFourSelf"] = C_P1
    if pe_rows:
        _ms = sum(r["self"] for r in pe_rows) / len(pe_rows)
        out["P_E"]["meanSelf"] = _ms
        print(f"\n    mean sibling self-agreement {_ms:+.3f}, against a sibling-pair median of "
              f"{sm:+.3f} and gpt-5.4's own {C_P1:+.3f}")
        print(f"\n    RETENTION AGAINST SELF-AGREEMENT, which is what P-B needed:")
        print(f"      three variants of ONE vendor      {sm:+.3f} / {_ms:+.3f} = "
              f"{out['P_E']['withinVendorRetention']:.0%}")
        print(f"      two models from RIVAL labs        {MM_HEADLINE:+.3f} / {C_P1:+.3f} = "
              f"{out['P_E']['crossVendorRetention']:.0%}")
        print(f"    -> {'HOLDS' if out['P_E']['holds'] else 'FAILS: ' + ', '.join(pe_fail)}")

    print(f"\n  P-D  the within-vendor recency ladder (vendor, weight regime and tier fixed)\n")
    print(f"    {'arm':<16}{'vs readers':>22}{'vs gpt-5.4':>16}")
    ladder = {}
    for k in LADDER:
        r = out["readers"][nm[k]]
        g = pv(k, "A1") if k != "A1" else None
        ladder[nm[k]] = {"readers": r, "vsGptFiveFour": g}
        gs = f"{g['est']:+.3f}" if g else "—"
        print(f"    {nm[k]:<16}{r['est']:+.3f} [{r['lo']:+.3f}, {r['hi']:+.3f}]{gs:>16}")
    out["ladder"] = ladder
    lr = [ladder[nm[k]]["readers"]["est"] for k in LADDER]
    lm = [ladder[nm[k]]["vsGptFiveFour"]["est"] for k in LADDER if ladder[nm[k]]["vsGptFiveFour"]]
    best_existing = 0.047      # the panel's best arm against readers, from the paper
    flat_human = max(lr) <= best_existing
    # comparing only the endpoints of a non-monotone sequence is not a trend test: it passed
    # on +0.234 against +0.231 while the middle of the ladder dipped to +0.187. P-D predicted
    # a RISE with recency, so require monotonicity and report the sequence when it is absent.
    rising_machine = all(y >= x for x, y in zip(lm, lm[1:]))
    out["P_D"] = {"readerSide": lr, "machineSide": lm,
                  "humanSideFlat": flat_human, "machineSideRising": rising_machine,
                  "holds": flat_human and rising_machine}
    print(f"\n    human side flat below the panel's best arm ({best_existing:+.3f}): "
          f"{'yes' if flat_human else 'NO'}")
    print(f"    machine side monotone in recency: "
          f"{'yes' if rising_machine else 'NO — ' + ' -> '.join(f'{v:+.3f}' for v in lm)}")
    print(f"    -> {'HOLDS' if out['P_D']['holds'] else 'FAILS'}")

    allhold = all(out[k]["holds"] for k in ("P_A", "P_B", "P_C", "P_D", "P_E") if k in out)
    failed = [k for k in ("P_A", "P_B", "P_C", "P_D", "P_E") if k in out and not out[k]["holds"]]
    out["failed"] = failed
    out["verdict"] = (
        "every prediction holds out of sample"
        if allhold else
        f"{', '.join(failed)} fail(s) out of sample. The clause that decides the paper is P-C's "
        f"ceiling test — whether any new arm's interval clears the human figure — and it "
        f"{'HELD' if out['P_C']['holds'] else 'DID NOT HOLD, so the paper must be rewritten'}. "
        f"The other failures are reported because the pre-registration binds every arm called, in "
        f"whichever direction it lands")
    print(f"\n  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "dev4-out-of-sample.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/generation-trend.json <==
{
  "humanHuman": 0.04014467208648204,
  "byTier": {
    "0-2": {
      "n": 36,
      "median": 0.0880098334185794
    },
    "2-2": {
      "n": 15,
      "median": 0.1636908204232593
    },
    "1-2": {
      "n": 36,
      "median": 0.10145510401083865
    },
    "0-1": {
      "n": 36,
      "median": 0.06774590908234143
    },
    "0-0": {
      "n": 15,
      "median": 0.041005153779332434
    },
    "1-1": {
      "n": 15,
      "median": 0.0890127235464531
    }
  },
  "byGeneration": {
    "2026-2026": {
      "n": 15,
      "median": 0.17824532096834672
    },
    "2025-2026": {
      "n": 42,
      "median": 0.14076964006310325
    },
    "2025-2025": {
      "n": 21,
      "median": 0.10510421620541656
    },
    "2024-2026": {
      "n": 30,
      "median": 0.08162791490533548
    },
    "2024-2025": {
      "n": 35,
      "median": 0.06984523930609364
    },
    "2024-2024": {
      "n": 10,
      "median": 0.05588637989561616
    }
  },
  "corrTier": 0.4170823115719138,
  "corrGeneration": 0.563231159374355,
  "tierCorrWithinGeneration": {
    "2026-2026": 0.20948186574989178,
    "2025-2026": 0.3042584629572176,
    "2025-2025": 0.35968983371616264,
    "2024-2026": 0.4253459332323021,
    "2024-2025": 0.531619111797006,
    "2024-2024": 0.8532458438830535
  },
  "readerAgreementByGeneration": {
    "2026": {
      "n": 6,
      "median": 0.03688238770394779
    },
    "2025": {
      "n": 7,
      "median": 0.02628475531199
    },
    "2024": {
      "n": 5,
      "median": 0.012641310598720883
    }
  },
  "corrReaderAgreementGeneration": 0.677639552743498,
  "trend": {
    "modelModel": {
      "y2024": 0.05588637989561616,
      "y2026": 0.17824532096834672,
      "factor": 3.1894232781094605
    },
    "modelReader": {
      "y2024": 0.012641310598720883,
      "y2026": 0.03688238770394779,
      "factor": 2.9176079027501904
    },
    "modelModelOverHuman": {
      "y2024": 1.3921244586385557,
      "y2026": 4.44007415440734
    },
    "modelReaderOverHuman": {
      "y2024": 0.3148938561881442,
      "y2026": 0.9187368033420115
    }
  },
  "composition": {
    "2024": {
      "n": 5,
      "closed": 1,
      "open": 4,
      "frontier": 0,
      "small": 2
    },
    "2025": {
      "n": 7,
      "closed": 2,
      "open": 5,
      "frontier": 3,
      "small": 2
    },
    "2026": {
      "n": 6,
      "closed": 5,
      "open": 1,
      "frontier": 3,
      "small": 2
    }
  },
  "withinStratum": {
    "both open": {
      "2024-2024": {
        "n": 6,
        "median": 0.04615191960058928
      },
      "2025-2025": {
        "n": 10,
        "median": 0.09432563175022896
      }
    },
    "both closed": {
      "2025-2025": {
        "n": 1,
        "median": 0.17426699713637767
      },
      "2026-2026": {
        "n": 10,
        "median": 0.21261817892681364
      }
    },
    "both frontier": {
      "2025-2025": {
        "n": 3,
        "median": 0.10380991779896581
      },
      "2026-2026": {
        "n": 3,
        "median": 0.22206500147957384
      }
    }
  },
  "confoundNote": "generation is confounded with weight regime and tier by construction: the panel spans axes rather than balancing them. Within-stratum cells move in the same direction but are small (n = 1 to 10), so the generation trend is reported as suggestive and not as separated from openness or scale",
  "verdict": "agreement with readers rises with generation at essentially the same factor as agreement between models, so 'capability buys agreement with models and not with readers' is FALSE. What differs is the ceiling: the reader side arrives at roughly the level two readers reach with each other, and the model side passes it"
}

==> anc/generation-trend.py <==
#!/usr/bin/env python3
"""
Does convergence track capability, recency, or both -- and does agreement with readers track them too?

This exists because the paper asserted two things it had never measured.

It said convergence "tracks capability," having only compared frontier pairs against small pairs.
And it said, in bold, that "capability buys agreement with other models, not with readers." The
second claim is false, and it took measuring the trend to see it: agreement with readers rises with
model generation at essentially the same factor as agreement between models does.

What survives, and what the paper now says instead, is about the CEILING rather than the rate.
Model-reader agreement climbs to roughly the level two readers reach with each other and stops
there. Model-model agreement climbs past it and keeps going. Both are rising; only one has room.

Emits `generation-trend.json`.
"""

import importlib.util
import json
import os
import statistics as st

HERE = os.path.dirname(os.path.abspath(__file__))


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pa = _load("pa", os.path.join(HERE, "panel-agreement.py"))
M = pa.META
TIER = {"small": 0, "mid": 1, "frontier": 2}


def corr(x, y):
    mx, my = st.mean(x), st.mean(y)
    num = sum((a - mx) * (b - my) for a, b in zip(x, y))
    den = (sum((a - mx) ** 2 for a in x) * sum((b - my) ** 2 for b in y)) ** 0.5
    return num / den if den else 0.0


def med(v):
    """The median. This returned the UPPER order statistic on even-sized cells until audit R26,
    which is not the median and was labelled as one everywhere it appeared. The largest error was
    +0.0045 on a cell the paper does not quote and +0.0006 on one it does, so nothing moved --
    but a statistic that is wrong by a little is still the wrong statistic."""
    return st.median(v)


def main():
    pan = json.load(open(os.path.join(HERE, "panel-agreement.json")))
    hh = pan["humanHuman"]["est"]
    ps, ty = pan["pairs"], pan["typicality"]
    out = {"humanHuman": hh}

    print(f"GENERATION AND SCALE  (human-human yardstick {hh:+.3f})\n")

    # ------------------------------------------------------------------ monotonicity
    print("  pair agreement by size-tier pair")
    byt = {}
    for p in ps:
        k = tuple(sorted((TIER[M[p["a"]][4]], TIER[M[p["b"]][4]])))
        byt.setdefault(k, []).append(p["est"])
    out["byTier"] = {f"{a}-{b}": {"n": len(v), "median": med(v)} for (a, b), v in byt.items()}
    for k in sorted(byt):
        print(f"    {k}  n={len(byt[k]):>3}  median {med(byt[k]):+.3f}")

    print("\n  pair agreement by generation pair")
    byg = {}
    for p in ps:
        k = tuple(sorted((M[p["a"]][3], M[p["b"]][3])))
        byg.setdefault(k, []).append(p["est"])
    out["byGeneration"] = {f"{a}-{b}": {"n": len(v), "median": med(v)}
                           for (a, b), v in byg.items()}
    for k in sorted(byg):
        print(f"    {k}  n={len(byg[k]):>3}  median {med(byg[k]):+.3f}")

    ct = corr([TIER[M[p["a"]][4]] + TIER[M[p["b"]][4]] for p in ps], [p["est"] for p in ps])
    cg = corr([M[p["a"]][3] + M[p["b"]][3] for p in ps], [p["est"] for p in ps])
    out["corrTier"], out["corrGeneration"] = ct, cg
    print(f"\n  correlation with size-tier sum  {ct:+.3f}")
    print(f"  correlation with generation sum {cg:+.3f}")

    # size still matters inside a generation pair, so neither is a proxy for the other
    within = {}
    for k, v in byg.items():
        sub = [p for p in ps if tuple(sorted((M[p["a"]][3], M[p["b"]][3]))) == k]
        if len(sub) >= 10:
            within[f"{k[0]}-{k[1]}"] = corr(
                [TIER[M[p["a"]][4]] + TIER[M[p["b"]][4]] for p in sub], [p["est"] for p in sub])
    out["tierCorrWithinGeneration"] = within
    print("  size-tier correlation within each generation pair: "
          + ", ".join(f"{k} {v:+.2f}" for k, v in sorted(within.items())))

    # ------------------------------------------------------------------ the claim that was false
    print("\n  DOES AGREEMENT WITH READERS RISE TOO?")
    byr = {}
    for k, v in ty.items():
        byr.setdefault(M[k][3], []).append(v["est"])
    out["readerAgreementByGeneration"] = {str(g): {"n": len(v), "median": med(v)}
                                          for g, v in byr.items()}
    for g in sorted(byr):
        print(f"    {g}: n={len(byr[g])}  median agreement with readers {med(byr[g]):+.3f}")
    cr = corr([M[k][3] for k in ty], [v["est"] for v in ty.values()])
    out["corrReaderAgreementGeneration"] = cr
    print(f"    correlation with generation {cr:+.3f}")

    g24 = [p["est"] for p in ps if M[p["a"]][3] == 2024 and M[p["b"]][3] == 2024]
    g26 = [p["est"] for p in ps if M[p["a"]][3] == 2026 and M[p["b"]][3] == 2026]
    t24 = [ty[k]["est"] for k in ty if M[k][3] == 2024]
    t26 = [ty[k]["est"] for k in ty if M[k][3] == 2026]
    out["trend"] = {
        "modelModel": {"y2024": med(g24), "y2026": med(g26), "factor": med(g26) / med(g24)},
        "modelReader": {"y2024": med(t24), "y2026": med(t26), "factor": med(t26) / med(t24)},
        "modelModelOverHuman": {"y2024": med(g24) / hh, "y2026": med(g26) / hh},
        "modelReaderOverHuman": {"y2024": med(t24) / hh, "y2026": med(t26) / hh},
    }
    tr = out["trend"]
    print(f"\n    {'':<26}{'2024':>10}{'2026':>10}{'factor':>9}")
    print(f"    {'agree with EACH OTHER':<26}{tr['modelModel']['y2024']:>+10.3f}"
          f"{tr['modelModel']['y2026']:>+10.3f}{tr['modelModel']['factor']:>8.1f}x")
    print(f"    {'agree with READERS':<26}{tr['modelReader']['y2024']:>+10.3f}"
          f"{tr['modelReader']['y2026']:>+10.3f}{tr['modelReader']['factor']:>8.1f}x")
    print(f"    {'as a multiple of human':<26}"
          f"{tr['modelModelOverHuman']['y2024']:>9.1f}x{tr['modelModelOverHuman']['y2026']:>9.1f}x")
    print(f"    {'  (reader side)':<26}"
          f"{tr['modelReaderOverHuman']['y2024']:>9.1f}x{tr['modelReaderOverHuman']['y2026']:>9.1f}x")

    # ------------------------------------------------------------------ THE CONFOUND
    # The panel was designed to SPAN axes, not to BALANCE them, and generation is badly
    # confounded with weight regime and tier as a result: 2024 is 1 closed / 4 open with no
    # frontier arm, 2026 is 5 closed / 1 open with three. So "newer models agree more" and
    # "closed frontier models agree more" are not separated by the marginal comparison, and this
    # block reports the within-stratum cells with their sizes rather than a corrected estimate the
    # design cannot support.
    def isopen(k):
        return "open" in M[k][5]

    comp = {}
    live = sorted({p["a"] for p in ps} | {p["b"] for p in ps})
    for g in sorted({M[k][3] for k in live}):
        ms = [k for k in live if M[k][3] == g]
        comp[str(g)] = {"n": len(ms),
                        "closed": sum(1 for k in ms if not isopen(k)),
                        "open": sum(1 for k in ms if isopen(k)),
                        "frontier": sum(1 for k in ms if M[k][4] == "frontier"),
                        "small": sum(1 for k in ms if M[k][4] == "small")}
    out["composition"] = comp
    print("\n  PANEL COMPOSITION BY GENERATION -- the confound")
    print(f"    {'gen':<6}{'n':>3}{'closed':>8}{'open':>6}{'frontier':>10}{'small':>7}")
    for g, c in sorted(comp.items()):
        print(f"    {g:<6}{c['n']:>3}{c['closed']:>8}{c['open']:>6}"
              f"{c['frontier']:>10}{c['small']:>7}")

    strata = {}
    for lbl, sel in (("both open", lambda k: isopen(k)),
                     ("both closed", lambda k: not isopen(k)),
                     ("both frontier", lambda k: M[k][4] == "frontier")):
        cells = {}
        for g in ((2024, 2024), (2025, 2025), (2026, 2026)):
            v = [p["est"] for p in ps if sel(p["a"]) and sel(p["b"])
                 and tuple(sorted((M[p["a"]][3], M[p["b"]][3]))) == g]
            if v:
                cells[f"{g[0]}-{g[1]}"] = {"n": len(v), "median": med(v)}
        strata[lbl] = cells
    out["withinStratum"] = strata
    print("\n    generation effect inside a stratum (cells are small; sizes are shown)")
    for lbl, cells in strata.items():
        row = "  ".join(f"{k} {c['median']:+.3f} (n={c['n']})" for k, c in sorted(cells.items()))
        print(f"      {lbl:<15}{row or 'no cells'}")
    out["confoundNote"] = (
        "generation is confounded with weight regime and tier by construction: the panel spans "
        "axes rather than balancing them. Within-stratum cells move in the same direction but are "
        "small (n = 1 to 10), so the generation trend is reported as suggestive and not as "
        "separated from openness or scale")
    print(f"\n  CONFOUND: {out['confoundNote']}")

    same_rate = abs(tr["modelModel"]["factor"] - tr["modelReader"]["factor"]) < 0.5
    out["verdict"] = (
        "agreement with readers rises with generation at essentially the same factor as agreement "
        "between models, so 'capability buys agreement with models and not with readers' is FALSE. "
        "What differs is the ceiling: the reader side arrives at roughly the level two readers "
        "reach with each other, and the model side passes it"
        if same_rate else
        "the two rise at materially different rates")
    print(f"\n  VERDICT: {out['verdict']}")

    p = os.path.join(HERE, "generation-trend.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\n  wrote {p}")


if __name__ == "__main__":
    main()


==> anc/list-models.py <==
#!/usr/bin/env python3
"""
Enumerate what each provider actually serves, so the panel is pinned to real model IDs.

This programme has guessed identifiers before and paid for it. Model IDs drift, get aliased, and
get retired; a pre-registered panel that names a model which 404s is worse than no
pre-registration, because the substitute gets chosen after seeing results. So the panel is fixed
from this listing, not from memory.

Prints IDs only. No key, no prompt, no document text.
"""

import json
import os
import re
import sys
import urllib.request

HERE = os.path.dirname(os.path.abspath(__file__))
ENV = os.path.join(HERE, "..", "..", "..", ".env.local")


def env(name):
    if os.environ.get(name):
        return os.environ[name]
    try:
        for line in open(ENV, encoding="utf-8"):
            m = re.match(rf"^{name}=(.*)$", line.strip())
            if m:
                return m.group(1).strip().strip('"').strip("'")
    except OSError:
        pass
    return None


def get(url, headers, timeout=45):
    req = urllib.request.Request(url, headers=headers)
    with urllib.request.urlopen(req, timeout=timeout) as r:
        return json.loads(r.read().decode())


def show(title, ids, patterns):
    print(f"\n=== {title} ({len(ids)} models served) ===")
    hits = [i for i in ids if any(p in i.lower() for p in patterns)]
    for i in sorted(set(hits)):
        print(f"  {i}")
    if not hits:
        print("  (no candidates matched the filters)")


def main():
    ok = True

    key = env("OPENAI_API_KEY_RESEARCH")
    if key:
        try:
            d = get("https://api.openai.com/v1/models", {"Authorization": f"Bearer {key}"})
            show("OpenAI", [m["id"] for m in d["data"]], ["gpt-5", "gpt-4", "o3", "o4"])
        except Exception as e:
            ok = False
            print(f"OpenAI listing failed: {str(e)[:120]}")

    key = env("ANTHROPIC_API_KEY")
    if key:
        try:
            d = get("https://api.anthropic.com/v1/models?limit=100",
                    {"x-api-key": key, "anthropic-version": "2023-06-01"})
            show("Anthropic", [m["id"] for m in d["data"]], ["claude"])
        except Exception as e:
            ok = False
            print(f"Anthropic listing failed: {str(e)[:120]}")

    key = env("GEMINI_API_KEY")
    if key:
        try:
            d = get(f"https://generativelanguage.googleapis.com/v1beta/models?key={key}"
                    f"&pageSize=200", {})
            ids = [m["name"].split("/")[-1] for m in d.get("models", [])
                   if "generateContent" in m.get("supportedGenerationMethods", [])]
            show("Google Gemini", ids, ["gemini"])
        except Exception as e:
            ok = False
            print(f"Gemini listing failed: {str(e)[:120]}")

    key = env("OPENROUTER_API_KEY_RESEARCH")
    if key:
        try:
            d = get("https://openrouter.ai/api/v1/models", {"Authorization": f"Bearer {key}"})
            ids = [m["id"] for m in d["data"]]
            print(f"\n=== OpenRouter ({len(ids)} models served) ===")
            # the panel needs open-weight and non-US families specifically
            for fam in ("llama", "mistral", "qwen", "deepseek", "gemma", "olmo", "phi",
                        "command", "nemotron", "glm", "kimi", "minimax"):
                hits = sorted({i for i in ids if fam in i.lower()
                               and not any(x in i.lower() for x in (":free", "vision", "guard"))})
                if hits:
                    print(f"  {fam:<10} {len(hits):>3} variants, e.g. {', '.join(hits[:4])}")
        except Exception as e:
            ok = False
            print(f"OpenRouter listing failed: {str(e)[:120]}")

    print("\nIDs only; no keys, prompts or document text were printed.")
    sys.exit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/make-results.py <==
#!/usr/bin/env python3
"""
Assemble RESULTS.md from the emitted artifacts, so no number in the paper is ever typed by hand.

Transcription is the cheapest possible way to ship a wrong number, and this programme has already
shipped one class of it -- a control with a hardcoded threshold that went stale the moment the
estimator was corrected. Everything below is read out of the JSON that produced it. If an artifact
is missing, the section says MISSING rather than being quietly dropped.

Usage: python3 make-results.py   ->   writes ../RESULTS-PAPER7.md
"""

import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))
RE_DIR = os.path.join(HERE, "..", "11-reader-equivalence")
OUT = os.path.join(HERE, "..", "RESULTS-PAPER7.md")


def load(p):
    return json.load(open(p)) if os.path.exists(p) else None


def ci(d, k=None):
    if d is None:
        return "MISSING"
    if k:
        d = d.get(k)
    if not d:
        return "MISSING"
    return f"{d['est']:+.3f} [{d['lo']:+.3f}, {d['hi']:+.3f}]"


def main():
    typ = load(os.path.join(RE_DIR, "typicality.json"))
    alg = load(os.path.join(RE_DIR, "algorithm-control.json"))
    r5 = load(os.path.join(RE_DIR, "audit-r5-truncation-noise.json"))
    r23 = load(os.path.join(RE_DIR, "audit-r23-procedure-symmetry.json"))
    r7 = load(os.path.join(RE_DIR, "audit-r7-excess-closed-form.json"))
    r1a = load(os.path.join(RE_DIR, "audit-r1-truncation.json"))
    r3 = load(os.path.join(RE_DIR, "audit-r3-label-size.json"))
    cur = load(os.path.join(RE_DIR, "curve.json"))
    pan = load(os.path.join(HERE, "panel-agreement.json"))
    cov = load(os.path.join(HERE, "panel-coverage.json"))
    chr_ = load(os.path.join(HERE, "convergence-character.json"))

    L = []
    w = L.append
    w("# Paper VII — results, assembled from the artifacts\n")
    w("**Generated by `12-model-panel/make-results.py`. Do not edit by hand.** Every figure is read")
    w("out of the JSON that produced it; nothing here is transcribed. Regenerate after any re-run.\n")
    w("Pre-registrations: `11-reader-equivalence/PREREG.md` (committed 77be10899, before the")
    w("estimator existed), `12-model-panel/PREREG-PANEL.md` (committed ff375d688, before any")
    w("panel model was called), and `13-purpose-vs-humanity/PILOT-PREREG.md` (committed")
    w("72bd96c01, before `pilot.py` was run) for the shared-goal bound in Limitations.\n")
    w("---\n")

    # ---------------------------------------------------------------- headline
    w("## 1. The headline, all on one scale\n")
    if pan and typ:
        p1 = pan["controls"].get("P1")
        p2 = pan["controls"].get("P2")
        r2 = pan["controls"].get("R2")
        r1 = pan["controls"].get("R1")
        prim = typ["primary"]
        w("| comparison | excess agreement over a depth-and-length-matched null |")
        w("| --- | --- |")
        w(f"| gpt-5.4 vs **itself** (same prompt, fresh call) | {ci(p1)} |")
        w(f"| a reader vs **themselves** (second random truncation) | "
          f"{ci(r5, 'selfAgreement') if r5 else 'MISSING'} |")
        w(f"| gpt-5.4 vs **itself**, paraphrased prompt | {ci(p2)} |")
        w(f"| **gpt-5.4 vs claude-opus-5** (rival labs) | {ci(prim, 'modelModel')} |")
        w(f"| gpt-4o vs **itself** (same provider, second call) | {ci(r2)} |")
        w(f"| gpt-4o direct vs gpt-4o via OpenRouter | {ci(r1)} |")
        w(f"| **two different human readers** | {ci(prim, 'humanHuman')} |")
        w(f"| the best-agreeing reader pair on each document | {ci(prim, 'humanHumanBestPair')} |")
        w("")
        if p1 and r2 and prim:
            mm = prim["modelModel"]["est"]
            w(f"Two frontier models from rival labs agree at **{mm:+.3f}** — "
              f"**{mm / r2['est']:.1f}×** what an older model from one of those labs agrees with "
              f"itself, and **{mm / prim['humanHuman']['est']:.1f}×** what two readers reach. "
              f"**Both multiples are properties of the comparison as run** and roughly halve "
              f"when the models are put through the readers' truncation procedure; see the "
              f"truncation question below.\n")
        if r5:
            w(f"A reader shares **{r5['readerShareOfCeiling']:.0%}** of their own self-agreement with "
              f"another person. The two models reach **{r5['modelShareOfCeiling']:.0%}** of that "
              f"same figure with each other.\n")
    else:
        w("MISSING — panel or typicality artifact absent\n")

    # ---------------------------------------------------------------- panel
    w("## 2. The panel\n")
    if pan:
        w(f"{pan['nDocs']} documents. Arms below the pre-registered coverage floor are excluded "
          f"from pooled means and named: {', '.join(pan['excluded']) or 'none'}.\n")
        w(f"**{len(pan['pairs'])} model pairs; {pan['pairsAboveHuman']} sit entirely above the "
          f"human interval.**\n")
        w("| grouping | pairs | median | range |")
        w("| --- | --- | --- | --- |")
        for k, v in pan["groups"].items():
            w(f"| {k} | {v['nPairs']} | {v['median']:+.3f} | "
              f"{v['min']:+.3f} to {v['max']:+.3f} |")
        w("")
        top = pan["pairs"][:3]
        w("Highest pairs: " + "; ".join(
            f"**{p['aName']} / {p['bName']}** {p['est']:+.3f}" for p in top) + ".\n")
        w("### Agreement with humans, per model\n")
        w(f"Against a reader's **{pan['humanHuman']['est']:+.3f}** with other readers:\n")
        w("| model | agrees with human readers |")
        w("| --- | --- |")
        for k, v in sorted(pan["typicality"].items(), key=lambda x: -x[1]["est"]):
            w(f"| {k} | {ci(v)} |")
        w("")
    else:
        w("MISSING\n")

    # ---------------------------------------------------------------- coverage
    w("## 3. Coverage and failures, per arm\n")
    if cov:
        w("| arm | model | coverage /120 | failures |")
        w("| --- | --- | --- | --- |")
        for r in cov:
            f = ", ".join(f"{k} ×{v}" for k, v in (r.get("failures") or {}).items()) or "—"
            w(f"| {r['id']} | `{r['model']}` ({r['variant']}) | {r['coverage']} | {f} |")
        w("")
    else:
        w("MISSING\n")

    # ---------------------------------------------------------------- controls
    w("## 4. Controls that could have killed the result\n")
    if alg:
        c = alg["classicalClassical"]
        w(f"**Any two procedures agree?** No. {c['n']} classical–classical pairs "
          f"(lead, length, degree centrality, LLMLingua-2, random): median **{c['median']:+.3f}**, "
          f"range {c['min']:+.3f} to {c['max']:+.3f}, against a human yardstick of "
          f"{alg['humanHuman']['est']:+.3f}. Determinism alone produces no agreement on this task.\n")
        z = [p for p in alg["pairs"] if "random" in (p["a"], p["b"])]
        if z:
            mx = max(abs(p["est"]) for p in z)
            w(f"**Null calibration.** Every one of the {len(z)} pairs involving the random baseline "
              f"lands within **{mx:.3f}** of zero — the pairs that must be zero, are.\n")
    if r5 and r23:
        # R5 answered this with a ceiling argument -- a reader agrees with themselves more than the
        # models agree with each other, so truncation does not cap readers below models. Audit R23
        # asked it again the other way, by putting the MODELS through the readers' procedure, and
        # the answer is not a clean "no": the asymmetry is worth about half the gap. Both go here,
        # because a summary that stops at R5 contradicts the paper's own robustness section.
        w(f"**Does truncating readers manufacture the gap?** Partly, and the honest answer took "
          f"three audits. A reader agrees with themselves across two independent truncations at "
          f"{r5['selfAgreement']['est']:+.3f}, above the model-model figure, so truncation noise does not "
          f"cap readers below models. But readers are cut at RANDOM from what they marked "
          f"while models are cut to their SHARPEST b, and putting the models through the readers' "
          f"procedure (audit R23) costs them {1 - r23['matchedRetention']:.0%} of their agreement: "
          f"the paired gap falls from {r23['gapSharp']['est']:+.3f} to "
          f"{ci(r23, 'gapMatched')}. The ordering survives at every level of over-marking where "
          f"the measurement retains power (audit R26); the MAGNITUDES do not, and every multiple "
          f"below should be read as a property of the comparison as run.\n")
    if r7:
        # r7 predates audit R8's size-preserving null, so its "corrected" block is corrected for
        # the FIRST defect only and disagrees with the paper's headline. Label it, do not print it
        # as if it were current -- an earlier version of this file did, which is how a summary
        # ships numbers its own paper contradicts.
        w(f"**Is the null's expectation correct?** It was not, twice. "
          f"{r7['verdict'][0].upper() + r7['verdict'][1:]}. That audit predates the size-preserving fix of audit R8, so its own "
          f"corrected figures are historical; the current values are in section 1 above.\n")
    if r1a:
        # same caveat: audit R1 ran against the paper-VI harness and its pre-correction null.
        w(f"**Does the published single-reader baseline depend on how a reader is truncated?** "
          f"{r1a['verdict'][0].upper() + r1a['verdict'][1:]} — earliest {r1a['earliest']['human']['est']:+.3f}, "
          f"random {r1a['random']['human']['est']:+.3f}, "
          f"latest {r1a['latest']['human']['est']:+.3f}. **All three are computed under the "
          f"earlier paper's null**, the pre-correction one; they are comparable with each other "
          f"and not with anything else here.\n")
    if typ:
        w("**Band width sweep** (the null's one free parameter):\n")
        w("| tolerance | human–human | model–model | difference |")
        w("| --- | --- | --- | --- |")
        for t, v in typ["sweep"].items():
            if "refused" in v:
                continue
            w(f"| {t} | {v['humanHuman']['est']:+.3f} | {v['modelModel']['est']:+.3f} | "
              f"{ci(v, 'modelModelMinusHumanHuman')} |")
        w("")

    # ---------------------------------------------------------------- character
    w("## 5. What the models converge on\n")
    if chr_:
        s = chr_["sizes"]
        w(f"{chr_['nDocs']} documents, {len(chr_['capableArms'])} capable arms. "
          f"Sentences only the models chose: {s['model']:,}; only the readers: {s['reader']:,}; "
          f"both: {s['shared']:,}.\n")
        w("| feature | models | readers | difference |")
        w("| --- | --- | --- | --- |")
        for k, v in sorted(chr_["features"].items(), key=lambda x: -abs(x[1]["diff"])):
            star = " \\*" if v["lo"] > 0 or v["hi"] < 0 else ""
            w(f"| {k}{star} | {v['modelRate']:.1%} | {v['readerRate']:.1%} | "
              f"{v['diff']:+.3f} [{v['lo']:+.3f}, {v['hi']:+.3f}] |")
        w("")
        w("\\* interval excludes zero at a NOMINAL 95%. Neither survives a Bonferroni correction "
          "over the 11 features tested, and the paper's conclusion is that nothing separates the "
          "two groups; these rows are the nominal result, not a finding. "
          "**No feature is significantly higher for readers.** The "
          "surface properties describe part of what the models over-select and none of what the "
          "readers do.\n")
    else:
        w("MISSING\n")

    # ---------------------------------------------------------------- curve
    w("## 6. How many readers is a model worth\n")
    if cur and "commonSize" in cur:
        cs = cur["commonSize"]
        w(f"Common-size scoring on {cs['nDocs']} documents: every arm cut to exactly the number of "
          f"sentences the crowd of k managed to name.\n")
        w("| crowd | excess | budget filled |")
        w("| --- | --- | --- |")
        for k in cur["ks"]:
            c = cs["crowd"][str(k)]
            w(f"| {k} reader(s) | {ci(c)} | {c['budgetFill']:.0%} |")
        w("")
        for arm, v in cs["kStar"].items():
            kk = v["k"] or f"> {max(cur['ks'])}"
            w(f"- vs **{v['name']}**: crossing at k = {kk}")
        w("")
        if "sensitivity" in cur:
            w("Sensitivity (the crossing is a threshold on a noisy sequence, so it moves):\n")
            w("| cell | documents | k\\* vs gpt-5.4 | k\\* vs claude-opus-5 |")
            w("| --- | --- | --- | --- |")
            for name, v in cur["sensitivity"].items():
                if "refused" in v:
                    continue
                a = v["kStar"]["llm"]["k"] or ">8"
                b = v["kStar"]["llm_anthropic"]["k"] or ">8"
                w(f"| {name} | {v['nDocs']} | {a} | {b} |")
            w("")
    if r3:
        w(f"Label-size direction: {r3['verdict']} — the reader arm barely moves as the label grows "
          f"while the model arm climbs, so **the better the crowd is measured, the better the model "
          f"looks relative to one reader**.\n")

    # ---------------------------------------------------------------- placebo
    w("## 7. Placebos\n")
    if cur:
        for key, label in (("placebo_prereg", "as pre-registered (mis-specified, see PREREG D1)"),
                           ("placebo_corrected", "corrected")):
            if key not in cur:
                continue
            v = cur[key]
            arms = [abs(v["crowd"][str(k)]["est"]) for k in cur["ks"]]
            w(f"- **{label}**: largest absolute crowd estimate {max(arms):.3f} "
              f"across k = {cur['ks']}")
        w("")

    open(OUT, "w").write("\n".join(L) + "\n")
    print(f"wrote {OUT}  ({len(L)} lines)")
    missing = [x for x in ("typicality", "algorithm-control", "audit-r5", "audit-r7",
                           "curve", "panel-agreement", "coverage", "character")]
    have = [typ, alg, r5, r7, cur, pan, cov, chr_]
    for name, obj in zip(missing, have):
        if obj is None:
            print(f"  WARNING: {name} artifact missing — its section says MISSING")


if __name__ == "__main__":
    main()


==> anc/panel-agreement.json <==
{
  "prereg": "PREREG-PANEL.md @ ff375d688",
  "coverage": {
    "A1": 120,
    "A2": 120,
    "A3": 0,
    "A3b": 120,
    "A4": 120,
    "B1": 120,
    "B2": 120,
    "C1": 120,
    "C2": 120,
    "D1": 117,
    "D2": 109,
    "D3": 120,
    "D4": 120,
    "D5": 120,
    "D6": 0,
    "D7": 111,
    "D8": 120,
    "D9": 119,
    "D10": 120,
    "D11": 80,
    "D12": 99,
    "P1": 120,
    "P2": 120,
    "P3": 116,
    "R1": 118,
    "R2": 120
  },
  "excluded": [
    "A3",
    "D11",
    "D6"
  ],
  "nDocs": 90,
  "humanHuman": {
    "est": 0.04014467208648204,
    "lo": 0.029440548983804393,
    "hi": 0.05244332163214413,
    "n": 90
  },
  "humanHumanBestPair": {
    "est": 0.14637225426727027,
    "lo": 0.12329257712917396,
    "hi": 0.16844701515924507,
    "n": 90
  },
  "pairs": [
    {
      "a": "A3b",
      "b": "A4",
      "aName": "gemini-3.1-pro",
      "bName": "gemini-3.6-flash",
      "est": 0.28885769106730935,
      "lo": 0.2632593370583406,
      "hi": 0.3110135197662093,
      "n": 90
    },
    {
      "a": "A2",
      "b": "A3b",
      "aName": "claude-opus-5",
      "bName": "gemini-3.1-pro",
      "est": 0.2591442872877173,
      "lo": 0.2283118679866634,
      "hi": 0.2861819734512239,
      "n": 90
    },
    {
      "a": "A2",
      "b": "A4",
      "aName": "claude-opus-5",
      "bName": "gemini-3.6-flash",
      "est": 0.25482901559786225,
      "lo": 0.22923219394306624,
      "hi": 0.2785838213616818,
      "n": 90
    },
    {
      "a": "A1",
      "b": "A4",
      "aName": "gpt-5.4",
      "bName": "gemini-3.6-flash",
      "est": 0.22987054631173948,
      "lo": 0.20552289420286493,
      "hi": 0.25076930595240116,
      "n": 90
    },
    {
      "a": "A1",
      "b": "A3b",
      "aName": "gpt-5.4",
      "bName": "gemini-3.1-pro",
      "est": 0.22206500147957384,
      "lo": 0.19659450641561615,
      "hi": 0.24386375119556555,
      "n": 90
    },
    {
      "a": "A2",
      "b": "B2",
      "aName": "claude-opus-5",
      "bName": "claude-sonnet-4.5",
      "est": 0.21905565830140564,
      "lo": 0.1926414066626887,
      "hi": 0.24384521776748724,
      "n": 90
    },
    {
      "a": "A4",
      "b": "B2",
      "aName": "gemini-3.6-flash",
      "bName": "claude-sonnet-4.5",
      "est": 0.21428772507638855,
      "lo": 0.1883685910124163,
      "hi": 0.23991591232968693,
      "n": 90
    },
    {
      "a": "A3b",
      "b": "D9",
      "aName": "gemini-3.1-pro",
      "bName": "glm-4.6",
      "est": 0.21322711019480958,
      "lo": 0.1885790154635368,
      "hi": 0.23893446456677994,
      "n": 89
    },
    {
      "a": "A3b",
      "b": "B2",
      "aName": "gemini-3.1-pro",
      "bName": "claude-sonnet-4.5",
      "est": 0.21066835302477105,
      "lo": 0.18225466117994701,
      "hi": 0.23771869709409535,
      "n": 90
    },
    {
      "a": "A4",
      "b": "D9",
      "aName": "gemini-3.6-flash",
      "bName": "glm-4.6",
      "est": 0.20890455820349604,
      "lo": 0.18358902479381808,
      "hi": 0.23421642868775722,
      "n": 89
    },
    {
      "a": "A1",
      "b": "A2",
      "aName": "gpt-5.4",
      "bName": "claude-opus-5",
      "est": 0.20317135637405345,
      "lo": 0.17875491620186124,
      "hi": 0.22447136041499374,
      "n": 90
    },
    {
      "a": "A2",
      "b": "D9",
      "aName": "claude-opus-5",
      "bName": "glm-4.6",
      "est": 0.18928656640869582,
      "lo": 0.16086220759057293,
      "hi": 0.21700264785463688,
      "n": 89
    },
    {
      "a": "A1",
      "b": "C1",
      "aName": "gpt-5.4",
      "bName": "gpt-5.4-mini",
      "est": 0.1808238330639043,
      "lo": 0.1579383587912149,
      "hi": 0.20248889962874342,
      "n": 90
    },
    {
      "a": "A4",
      "b": "C1",
      "aName": "gemini-3.6-flash",
      "bName": "gpt-5.4-mini",
      "est": 0.17824532096834672,
      "lo": 0.15916439325446102,
      "hi": 0.1969323756574659,
      "n": 90
    },
    {
      "a": "A4",
      "b": "D3",
      "aName": "gemini-3.6-flash",
      "bName": "mistral-large-2512",
      "est": 0.17768881118204802,
      "lo": 0.15483396390114662,
      "hi": 0.1984425120683623,
      "n": 90
    },
    {
      "a": "A1",
      "b": "B2",
      "aName": "gpt-5.4",
      "bName": "claude-sonnet-4.5",
      "est": 0.17713515241729824,
      "lo": 0.15297749419049106,
      "hi": 0.19911772122505653,
      "n": 90
    },
    {
      "a": "B2",
      "b": "C2",
      "aName": "claude-sonnet-4.5",
      "bName": "claude-haiku-4.5",
      "est": 0.17426699713637767,
      "lo": 0.1487377408314703,
      "hi": 0.19832874918377583,
      "n": 90
    },
    {
      "a": "A3b",
      "b": "C1",
      "aName": "gemini-3.1-pro",
      "bName": "gpt-5.4-mini",
      "est": 0.17363777891899107,
      "lo": 0.1538739800168139,
      "hi": 0.1915168443707013,
      "n": 90
    },
    {
      "a": "B2",
      "b": "D9",
      "aName": "claude-sonnet-4.5",
      "bName": "glm-4.6",
      "est": 0.1707803684932066,
      "lo": 0.14626259116970525,
      "hi": 0.19607160613074007,
      "n": 89
    },
    {
      "a": "A4",
      "b": "C2",
      "aName": "gemini-3.6-flash",
      "bName": "claude-haiku-4.5",
      "est": 0.17000440654329438,
      "lo": 0.14850633006165545,
      "hi": 0.19021225446532725,
      "n": 90
    },
    {
      "a": "A3b",
      "b": "D3",
      "aName": "gemini-3.1-pro",
      "bName": "mistral-large-2512",
      "est": 0.16974207144957856,
      "lo": 0.14810343461544018,
      "hi": 0.18958653579620802,
      "n": 90
    },
    {
      "a": "A1",
      "b": "D9",
      "aName": "gpt-5.4",
      "bName": "glm-4.6",
      "est": 0.1685652200466828,
      "lo": 0.14427914713133483,
      "hi": 0.19232643036664487,
      "n": 89
    },
    {
      "a": "A2",
      "b": "C2",
      "aName": "claude-opus-5",
      "bName": "claude-haiku-4.5",
      "est": 0.1675664118677625,
      "lo": 0.14414577832307882,
      "hi": 0.1893075562073735,
      "n": 90
    },
    {
      "a": "A2",
      "b": "C1",
      "aName": "claude-opus-5",
      "bName": "gpt-5.4-mini",
      "est": 0.16392153713869068,
      "lo": 0.14239172521687404,
      "hi": 0.18253241860308078,
      "n": 90
    },
    {
      "a": "A2",
      "b": "D3",
      "aName": "claude-opus-5",
      "bName": "mistral-large-2512",
      "est": 0.1636908204232593,
      "lo": 0.14282257523829386,
      "hi": 0.18285144105272144,
      "n": 90
    },
    {
      "a": "A3b",
      "b": "C2",
      "aName": "gemini-3.1-pro",
      "bName": "claude-haiku-4.5",
      "est": 0.16357264912161246,
      "lo": 0.13964887362296655,
      "hi": 0.1871202776131195,
      "n": 90
    },
    {
      "a": "A1",
      "b": "D3",
      "aName": "gpt-5.4",
      "bName": "mistral-large-2512",
      "est": 0.16071953826632163,
      "lo": 0.1377452369845593,
      "hi": 0.18228925295300732,
      "n": 90
    },
    {
      "a": "B2",
      "b": "D3",
      "aName": "claude-sonnet-4.5",
      "bName": "mistral-large-2512",
      "est": 0.15864103439748323,
      "lo": 0.13652106998191757,
      "hi": 0.17951105708702708,
      "n": 90
    },
    {
      "a": "A1",
      "b": "C2",
      "aName": "gpt-5.4",
      "bName": "claude-haiku-4.5",
      "est": 0.15514947375982324,
      "lo": 0.13425774662485346,
      "hi": 0.17638489057254908,
      "n": 90
    },
    {
      "a": "C2",
      "b": "D3",
      "aName": "claude-haiku-4.5",
      "bName": "mistral-large-2512",
      "est": 0.15342662013545078,
      "lo": 0.1321594256117749,
      "hi": 0.17445463069279338,
      "n": 90
    },
    {
      "a": "A4",
      "b": "D7",
      "aName": "gemini-3.6-flash",
      "bName": "gemma-3-27b",
      "est": 0.1502839906980053,
      "lo": 0.12451673105477397,
      "hi": 0.1768929105773102,
      "n": 84
    },
    {
      "a": "C2",
      "b": "D9",
      "aName": "claude-haiku-4.5",
      "bName": "glm-4.6",
      "est": 0.14927951380028645,
      "lo": 0.12704466495266856,
      "hi": 0.17117373350929696,
      "n": 89
    },
    {
      "a": "B2",
      "b": "C1",
      "aName": "claude-sonnet-4.5",
      "bName": "gpt-5.4-mini",
      "est": 0.14891286974873544,
      "lo": 0.1275083202925829,
      "hi": 0.1690172340529063,
      "n": 90
    },
    {
      "a": "C1",
      "b": "D3",
      "aName": "gpt-5.4-mini",
      "bName": "mistral-large-2512",
      "est": 0.14742081190532166,
      "lo": 0.12674737565613114,
      "hi": 0.1668491263527388,
      "n": 90
    },
    {
      "a": "A3b",
      "b": "D7",
      "aName": "gemini-3.1-pro",
      "bName": "gemma-3-27b",
      "est": 0.14167754043362382,
      "lo": 0.11730822839657278,
      "hi": 0.16515453931839041,
      "n": 84
    },
    {
      "a": "C1",
      "b": "C2",
      "aName": "gpt-5.4-mini",
      "bName": "claude-haiku-4.5",
      "est": 0.14109385121098678,
      "lo": 0.11821215656510507,
      "hi": 0.1644812307744344,
      "n": 90
    },
    {
      "a": "C1",
      "b": "D9",
      "aName": "gpt-5.4-mini",
      "bName": "glm-4.6",
      "est": 0.14044542891521972,
      "lo": 0.12336324326523967,
      "hi": 0.15974381501323745,
      "n": 89
    },
    {
      "a": "B2",
      "b": "D7",
      "aName": "claude-sonnet-4.5",
      "bName": "gemma-3-27b",
      "est": 0.13758719564909774,
      "lo": 0.11489221647251856,
      "hi": 0.16042249295886363,
      "n": 84
    },
    {
      "a": "A1",
      "b": "D7",
      "aName": "gpt-5.4",
      "bName": "gemma-3-27b",
      "est": 0.13737687753201003,
      "lo": 0.11387744297254905,
      "hi": 0.1606897676402905,
      "n": 84
    },
    {
      "a": "D3",
      "b": "D9",
      "aName": "mistral-large-2512",
      "bName": "glm-4.6",
      "est": 0.13311661088222504,
      "lo": 0.11220175074273202,
      "hi": 0.15323135137346802,
      "n": 89
    },
    {
      "a": "C2",
      "b": "D7",
      "aName": "claude-haiku-4.5",
      "bName": "gemma-3-27b",
      "est": 0.1304584265320033,
      "lo": 0.1097918425593963,
      "hi": 0.15130141830837257,
      "n": 84
    },
    {
      "a": "A2",
      "b": "D7",
      "aName": "claude-opus-5",
      "bName": "gemma-3-27b",
      "est": 0.12944136851124194,
      "lo": 0.10561720233671346,
      "hi": 0.15370623086494317,
      "n": 84
    },
    {
      "a": "A1",
      "b": "B1",
      "aName": "gpt-5.4",
      "bName": "gpt-4o",
      "est": 0.12464620701046576,
      "lo": 0.104933873080541,
      "hi": 0.1422673347871028,
      "n": 90
    },
    {
      "a": "D3",
      "b": "D7",
      "aName": "mistral-large-2512",
      "bName": "gemma-3-27b",
      "est": 0.12461661354787427,
      "lo": 0.10441908677350192,
      "hi": 0.14522992367379334,
      "n": 84
    },
    {
      "a": "A4",
      "b": "D5",
      "aName": "gemini-3.6-flash",
      "bName": "deepseek-v3.1",
      "est": 0.12352339507951131,
      "lo": 0.10411812724302541,
      "hi": 0.14294077983362488,
      "n": 90
    },
    {
      "a": "A4",
      "b": "B1",
      "aName": "gemini-3.6-flash",
      "bName": "gpt-4o",
      "est": 0.12206055926849631,
      "lo": 0.1016603855643778,
      "hi": 0.1407817167669138,
      "n": 90
    },
    {
      "a": "A3b",
      "b": "D5",
      "aName": "gemini-3.1-pro",
      "bName": "deepseek-v3.1",
      "est": 0.11811167784636308,
      "lo": 0.0991290033081096,
      "hi": 0.13596555281774034,
      "n": 90
    },
    {
      "a": "A3b",
      "b": "B1",
      "aName": "gemini-3.1-pro",
      "bName": "gpt-4o",
      "est": 0.11754286580928769,
      "lo": 0.09765158064724584,
      "hi": 0.1355414479143155,
      "n": 90
    },
    {
      "a": "D7",
      "b": "D9",
      "aName": "gemma-3-27b",
      "bName": "glm-4.6",
      "est": 0.1164457540256693,
      "lo": 0.09779026320066814,
      "hi": 0.13530787792035076,
      "n": 83
    },
    {
      "a": "C1",
      "b": "D7",
      "aName": "gpt-5.4-mini",
      "bName": "gemma-3-27b",
      "est": 0.11581846950560362,
      "lo": 0.09562567397017065,
      "hi": 0.1348708475058478,
      "n": 84
    },
    {
      "a": "B1",
      "b": "B2",
      "aName": "gpt-4o",
      "bName": "claude-sonnet-4.5",
      "est": 0.11529791838442328,
      "lo": 0.09785635486686514,
      "hi": 0.13127402592674287,
      "n": 90
    },
    {
      "a": "A2",
      "b": "B1",
      "aName": "claude-opus-5",
      "bName": "gpt-4o",
      "est": 0.11437772075982262,
      "lo": 0.09352131479321692,
      "hi": 0.13471624688853454,
      "n": 90
    },
    {
      "a": "B1",
      "b": "D3",
      "aName": "gpt-4o",
      "bName": "mistral-large-2512",
      "est": 0.1109697223907174,
      "lo": 0.09290105261407261,
      "hi": 0.1278293734941401,
      "n": 90
    },
    {
      "a": "A4",
      "b": "D1",
      "aName": "gemini-3.6-flash",
      "bName": "llama-3.1-70b",
      "est": 0.11093146868368486,
      "lo": 0.08975218966082069,
      "hi": 0.13192213550855822,
      "n": 88
    },
    {
      "a": "A1",
      "b": "D1",
      "aName": "gpt-5.4",
      "bName": "llama-3.1-70b",
      "est": 0.1080458667524562,
      "lo": 0.08894763570016367,
      "hi": 0.1270501692657712,
      "n": 88
    },
    {
      "a": "B2",
      "b": "D5",
      "aName": "claude-sonnet-4.5",
      "bName": "deepseek-v3.1",
      "est": 0.10510421620541656,
      "lo": 0.08301816017390558,
      "hi": 0.12754706691552947,
      "n": 90
    },
    {
      "a": "C2",
      "b": "D5",
      "aName": "claude-haiku-4.5",
      "bName": "deepseek-v3.1",
      "est": 0.10389754726282556,
      "lo": 0.08316899596121502,
      "hi": 0.12493765421558839,
      "n": 90
    },
    {
      "a": "D3",
      "b": "D5",
      "aName": "mistral-large-2512",
      "bName": "deepseek-v3.1",
      "est": 0.10380991779896581,
      "lo": 0.08260572527133045,
      "hi": 0.12606382342110362,
      "n": 90
    },
    {
      "a": "D1",
      "b": "D7",
      "aName": "llama-3.1-70b",
      "bName": "gemma-3-27b",
      "est": 0.10290073426332248,
      "lo": 0.083369459382065,
      "hi": 0.12261159747395588,
      "n": 82
    },
    {
      "a": "D1",
      "b": "D3",
      "aName": "llama-3.1-70b",
      "bName": "mistral-large-2512",
      "est": 0.10177156455084754,
      "lo": 0.08258122405043537,
      "hi": 0.1197938888560518,
      "n": 88
    },
    {
      "a": "A3b",
      "b": "D1",
      "aName": "gemini-3.1-pro",
      "bName": "llama-3.1-70b",
      "est": 0.10175570857014488,
      "lo": 0.08256196507714317,
      "hi": 0.12065346427645489,
      "n": 88
    },
    {
      "a": "A1",
      "b": "D5",
      "aName": "gpt-5.4",
      "bName": "deepseek-v3.1",
      "est": 0.10173584468125682,
      "lo": 0.07828414307849604,
      "hi": 0.12383006282988178,
      "n": 90
    },
    {
      "a": "D5",
      "b": "D9",
      "aName": "deepseek-v3.1",
      "bName": "glm-4.6",
      "est": 0.10138152914772283,
      "lo": 0.08209828450116928,
      "hi": 0.12068053309903853,
      "n": 89
    },
    {
      "a": "B1",
      "b": "D9",
      "aName": "gpt-4o",
      "bName": "glm-4.6",
      "est": 0.10115449945153242,
      "lo": 0.08624029535563928,
      "hi": 0.11636023361242522,
      "n": 89
    },
    {
      "a": "B1",
      "b": "C1",
      "aName": "gpt-4o",
      "bName": "gpt-5.4-mini",
      "est": 0.10101176265437634,
      "lo": 0.08212363661139344,
      "hi": 0.11998320333446005,
      "n": 90
    },
    {
      "a": "B1",
      "b": "C2",
      "aName": "gpt-4o",
      "bName": "claude-haiku-4.5",
      "est": 0.09998717527852959,
      "lo": 0.08342504858343115,
      "hi": 0.1164514770274181,
      "n": 90
    },
    {
      "a": "C1",
      "b": "D5",
      "aName": "gpt-5.4-mini",
      "bName": "deepseek-v3.1",
      "est": 0.09889230024163605,
      "lo": 0.07991649257927783,
      "hi": 0.1175091138106429,
      "n": 90
    },
    {
      "a": "C2",
      "b": "D1",
      "aName": "claude-haiku-4.5",
      "bName": "llama-3.1-70b",
      "est": 0.0979314782610537,
      "lo": 0.0787502000954186,
      "hi": 0.11805760108974908,
      "n": 88
    },
    {
      "a": "C1",
      "b": "D1",
      "aName": "gpt-5.4-mini",
      "bName": "llama-3.1-70b",
      "est": 0.097531567247163,
      "lo": 0.0762282830502447,
      "hi": 0.11845022645825418,
      "n": 88
    },
    {
      "a": "B1",
      "b": "D7",
      "aName": "gpt-4o",
      "bName": "gemma-3-27b",
      "est": 0.09692115424034757,
      "lo": 0.07783002064186301,
      "hi": 0.11725993307227801,
      "n": 84
    },
    {
      "a": "A4",
      "b": "D4",
      "aName": "gemini-3.6-flash",
      "bName": "qwen-2.5-72b",
      "est": 0.09600998503973497,
      "lo": 0.07842354544835531,
      "hi": 0.11315575261434996,
      "n": 90
    },
    {
      "a": "B2",
      "b": "D1",
      "aName": "claude-sonnet-4.5",
      "bName": "llama-3.1-70b",
      "est": 0.09557588274612652,
      "lo": 0.07904061276713349,
      "hi": 0.11183489854712286,
      "n": 88
    },
    {
      "a": "A2",
      "b": "D5",
      "aName": "claude-opus-5",
      "bName": "deepseek-v3.1",
      "est": 0.0954955635889931,
      "lo": 0.07491995826431017,
      "hi": 0.11405627852032683,
      "n": 90
    },
    {
      "a": "D3",
      "b": "D4",
      "aName": "mistral-large-2512",
      "bName": "qwen-2.5-72b",
      "est": 0.09495482134455031,
      "lo": 0.07736510929137408,
      "hi": 0.11318962115439776,
      "n": 90
    },
    {
      "a": "A3b",
      "b": "D4",
      "aName": "gemini-3.1-pro",
      "bName": "qwen-2.5-72b",
      "est": 0.09454376031132661,
      "lo": 0.07838851006285075,
      "hi": 0.11002231912303598,
      "n": 90
    },
    {
      "a": "A4",
      "b": "D12",
      "aName": "gemini-3.6-flash",
      "bName": "nemotron-3-super",
      "est": 0.09379261337031793,
      "lo": 0.07241868316156304,
      "hi": 0.11452847237103654,
      "n": 76
    },
    {
      "a": "B2",
      "b": "D4",
      "aName": "claude-sonnet-4.5",
      "bName": "qwen-2.5-72b",
      "est": 0.09296751807525169,
      "lo": 0.07672882479682415,
      "hi": 0.10924099394635882,
      "n": 90
    },
    {
      "a": "C2",
      "b": "D4",
      "aName": "claude-haiku-4.5",
      "bName": "qwen-2.5-72b",
      "est": 0.09218867852918948,
      "lo": 0.07565053202326172,
      "hi": 0.11015962196428492,
      "n": 90
    },
    {
      "a": "A3b",
      "b": "D12",
      "aName": "gemini-3.1-pro",
      "bName": "nemotron-3-super",
      "est": 0.09057654783976718,
      "lo": 0.06780381370229037,
      "hi": 0.11329460791858366,
      "n": 76
    },
    {
      "a": "B2",
      "b": "D12",
      "aName": "claude-sonnet-4.5",
      "bName": "nemotron-3-super",
      "est": 0.08974494178172181,
      "lo": 0.06506491208521739,
      "hi": 0.11318375499820282,
      "n": 76
    },
    {
      "a": "D4",
      "b": "D7",
      "aName": "qwen-2.5-72b",
      "bName": "gemma-3-27b",
      "est": 0.0890127235464531,
      "lo": 0.07028215307761466,
      "hi": 0.10787073249968232,
      "n": 84
    },
    {
      "a": "A1",
      "b": "D4",
      "aName": "gpt-5.4",
      "bName": "qwen-2.5-72b",
      "est": 0.08883955605665554,
      "lo": 0.07244973058153935,
      "hi": 0.10603730139639546,
      "n": 90
    },
    {
      "a": "A2",
      "b": "D1",
      "aName": "claude-opus-5",
      "bName": "llama-3.1-70b",
      "est": 0.08791659568646965,
      "lo": 0.0692232832341389,
      "hi": 0.10582570281866718,
      "n": 88
    },
    {
      "a": "D5",
      "b": "D7",
      "aName": "deepseek-v3.1",
      "bName": "gemma-3-27b",
      "est": 0.08726973435273508,
      "lo": 0.070142176516396,
      "hi": 0.10593260814171118,
      "n": 84
    },
    {
      "a": "A2",
      "b": "D4",
      "aName": "claude-opus-5",
      "bName": "qwen-2.5-72b",
      "est": 0.08702078299455919,
      "lo": 0.07200945045265489,
      "hi": 0.10111724124934353,
      "n": 90
    },
    {
      "a": "C1",
      "b": "D4",
      "aName": "gpt-5.4-mini",
      "bName": "qwen-2.5-72b",
      "est": 0.08612846321514822,
      "lo": 0.07030715356601631,
      "hi": 0.1028233586795115,
      "n": 90
    },
    {
      "a": "A1",
      "b": "D12",
      "aName": "gpt-5.4",
      "bName": "nemotron-3-super",
      "est": 0.08512389421364049,
      "lo": 0.06099248350271396,
      "hi": 0.10847944262565518,
      "n": 76
    },
    {
      "a": "A2",
      "b": "D12",
      "aName": "claude-opus-5",
      "bName": "nemotron-3-super",
      "est": 0.08494522265572829,
      "lo": 0.06265743200719621,
      "hi": 0.1061764258384267,
      "n": 76
    },
    {
      "a": "D1",
      "b": "D4",
      "aName": "llama-3.1-70b",
      "bName": "qwen-2.5-72b",
      "est": 0.08490982589517868,
      "lo": 0.06949601879858369,
      "hi": 0.10195207802906463,
      "n": 88
    },
    {
      "a": "D12",
      "b": "D9",
      "aName": "nemotron-3-super",
      "bName": "glm-4.6",
      "est": 0.08171887486515254,
      "lo": 0.060241905162659724,
      "hi": 0.10303592454942338,
      "n": 76
    },
    {
      "a": "D12",
      "b": "D3",
      "aName": "nemotron-3-super",
      "bName": "mistral-large-2512",
      "est": 0.08119918533897245,
      "lo": 0.06222563202793765,
      "hi": 0.0998360118517773,
      "n": 76
    },
    {
      "a": "D1",
      "b": "D9",
      "aName": "llama-3.1-70b",
      "bName": "glm-4.6",
      "est": 0.08042707693099388,
      "lo": 0.06267745669617591,
      "hi": 0.09707959821962424,
      "n": 87
    },
    {
      "a": "B1",
      "b": "D4",
      "aName": "gpt-4o",
      "bName": "qwen-2.5-72b",
      "est": 0.07779152054694119,
      "lo": 0.06159914350837948,
      "hi": 0.09359766178635864,
      "n": 90
    },
    {
      "a": "A1",
      "b": "D8",
      "aName": "gpt-5.4",
      "bName": "phi-4",
      "est": 0.07712736659552274,
      "lo": 0.05968808936488379,
      "hi": 0.09616613048190516,
      "n": 90
    },
    {
      "a": "D4",
      "b": "D9",
      "aName": "qwen-2.5-72b",
      "bName": "glm-4.6",
      "est": 0.07685545307345494,
      "lo": 0.06051557721186751,
      "hi": 0.09385990542099461,
      "n": 89
    },
    {
      "a": "B1",
      "b": "D1",
      "aName": "gpt-4o",
      "bName": "llama-3.1-70b",
      "est": 0.07610722750780344,
      "lo": 0.06076870918083513,
      "hi": 0.09113203347883954,
      "n": 88
    },
    {
      "a": "C2",
      "b": "D12",
      "aName": "claude-haiku-4.5",
      "bName": "nemotron-3-super",
      "est": 0.07534072909999341,
      "lo": 0.054842243869137386,
      "hi": 0.09682439545115368,
      "n": 76
    },
    {
      "a": "D12",
      "b": "D7",
      "aName": "nemotron-3-super",
      "bName": "gemma-3-27b",
      "est": 0.07432898045802581,
      "lo": 0.05698601750330673,
      "hi": 0.09362601200331404,
      "n": 71
    },
    {
      "a": "B1",
      "b": "D5",
      "aName": "gpt-4o",
      "bName": "deepseek-v3.1",
      "est": 0.073802615418257,
      "lo": 0.051147590123011066,
      "hi": 0.09424437256112281,
      "n": 90
    },
    {
      "a": "C2",
      "b": "D8",
      "aName": "claude-haiku-4.5",
      "bName": "phi-4",
      "est": 0.06996955058947217,
      "lo": 0.05458236732059037,
      "hi": 0.0855125490842082,
      "n": 90
    },
    {
      "a": "C1",
      "b": "D12",
      "aName": "gpt-5.4-mini",
      "bName": "nemotron-3-super",
      "est": 0.06991236329729923,
      "lo": 0.05154905484282124,
      "hi": 0.08797093818212452,
      "n": 76
    },
    {
      "a": "D1",
      "b": "D5",
      "aName": "llama-3.1-70b",
      "bName": "deepseek-v3.1",
      "est": 0.06984523930609364,
      "lo": 0.048552196392659966,
      "hi": 0.09046645107204164,
      "n": 88
    },
    {
      "a": "D4",
      "b": "D5",
      "aName": "qwen-2.5-72b",
      "bName": "deepseek-v3.1",
      "est": 0.06670266557370566,
      "lo": 0.050045907559576525,
      "hi": 0.08351303195021956,
      "n": 90
    },
    {
      "a": "D7",
      "b": "D8",
      "aName": "gemma-3-27b",
      "bName": "phi-4",
      "est": 0.06557945486738363,
      "lo": 0.050242513291685095,
      "hi": 0.08007598916098944,
      "n": 84
    },
    {
      "a": "A4",
      "b": "D8",
      "aName": "gemini-3.6-flash",
      "bName": "phi-4",
      "est": 0.06519355193212871,
      "lo": 0.04963930678620498,
      "hi": 0.08222141537685335,
      "n": 90
    },
    {
      "a": "A3b",
      "b": "D8",
      "aName": "gemini-3.1-pro",
      "bName": "phi-4",
      "est": 0.06517740306970403,
      "lo": 0.05011888478880949,
      "hi": 0.08142893151289593,
      "n": 90
    },
    {
      "a": "D3",
      "b": "D8",
      "aName": "mistral-large-2512",
      "bName": "phi-4",
      "est": 0.06422450150282957,
      "lo": 0.0468921864031241,
      "hi": 0.08169060875967946,
      "n": 90
    },
    {
      "a": "D4",
      "b": "D8",
      "aName": "qwen-2.5-72b",
      "bName": "phi-4",
      "est": 0.06389196765061785,
      "lo": 0.04889619453943961,
      "hi": 0.08134331765242316,
      "n": 90
    },
    {
      "a": "B2",
      "b": "D8",
      "aName": "claude-sonnet-4.5",
      "bName": "phi-4",
      "est": 0.06108192112997117,
      "lo": 0.04778944309462238,
      "hi": 0.07597902598008893,
      "n": 90
    },
    {
      "a": "D12",
      "b": "D5",
      "aName": "nemotron-3-super",
      "bName": "deepseek-v3.1",
      "est": 0.06036934243148921,
      "lo": 0.03970288962728332,
      "hi": 0.07976330278969222,
      "n": 76
    },
    {
      "a": "A2",
      "b": "D8",
      "aName": "claude-opus-5",
      "bName": "phi-4",
      "est": 0.05878808493513293,
      "lo": 0.04101900861993898,
      "hi": 0.07673080929827046,
      "n": 90
    },
    {
      "a": "D12",
      "b": "D4",
      "aName": "nemotron-3-super",
      "bName": "qwen-2.5-72b",
      "est": 0.05865141495391513,
      "lo": 0.041737361205867636,
      "hi": 0.0767348214769391,
      "n": 76
    },
    {
      "a": "B1",
      "b": "D12",
      "aName": "gpt-4o",
      "bName": "nemotron-3-super",
      "est": 0.057942917087363974,
      "lo": 0.043762357015524514,
      "hi": 0.07328114738372862,
      "n": 76
    },
    {
      "a": "D8",
      "b": "D9",
      "aName": "phi-4",
      "bName": "glm-4.6",
      "est": 0.056649967292274894,
      "lo": 0.03950814079389594,
      "hi": 0.0764192330243888,
      "n": 89
    },
    {
      "a": "B1",
      "b": "D8",
      "aName": "gpt-4o",
      "bName": "phi-4",
      "est": 0.05644176560204677,
      "lo": 0.038736005286746415,
      "hi": 0.0758710843232994,
      "n": 90
    },
    {
      "a": "D1",
      "b": "D12",
      "aName": "llama-3.1-70b",
      "bName": "nemotron-3-super",
      "est": 0.05533407831728974,
      "lo": 0.037716349365209095,
      "hi": 0.0736905886605602,
      "n": 74
    },
    {
      "a": "D1",
      "b": "D8",
      "aName": "llama-3.1-70b",
      "bName": "phi-4",
      "est": 0.055330994189185544,
      "lo": 0.04062138936329058,
      "hi": 0.07057435065843692,
      "n": 88
    },
    {
      "a": "C1",
      "b": "D8",
      "aName": "gpt-5.4-mini",
      "bName": "phi-4",
      "est": 0.053503533533897064,
      "lo": 0.03632926382611802,
      "hi": 0.07261040627576462,
      "n": 90
    },
    {
      "a": "D5",
      "b": "D8",
      "aName": "deepseek-v3.1",
      "bName": "phi-4",
      "est": 0.05107362191394524,
      "lo": 0.033116812747779674,
      "hi": 0.06912299297302969,
      "n": 90
    },
    {
      "a": "B1",
      "b": "D2",
      "aName": "gpt-4o",
      "bName": "llama-3.1-8b",
      "est": 0.04409334662940116,
      "lo": 0.03125066697018922,
      "hi": 0.05928443554202744,
      "n": 80
    },
    {
      "a": "A3b",
      "b": "D2",
      "aName": "gemini-3.1-pro",
      "bName": "llama-3.1-8b",
      "est": 0.04384394892808221,
      "lo": 0.027428399384304344,
      "hi": 0.05997969005766564,
      "n": 80
    },
    {
      "a": "D12",
      "b": "D8",
      "aName": "nemotron-3-super",
      "bName": "phi-4",
      "est": 0.04263835579680874,
      "lo": 0.02597048513347622,
      "hi": 0.05944976792768153,
      "n": 76
    },
    {
      "a": "A4",
      "b": "D2",
      "aName": "gemini-3.6-flash",
      "bName": "llama-3.1-8b",
      "est": 0.04238428724164356,
      "lo": 0.02791117700942534,
      "hi": 0.05672958824121112,
      "n": 80
    },
    {
      "a": "A1",
      "b": "D2",
      "aName": "gpt-5.4",
      "bName": "llama-3.1-8b",
      "est": 0.041390076512620895,
      "lo": 0.02895585659268295,
      "hi": 0.054941128766937214,
      "n": 80
    },
    {
      "a": "C1",
      "b": "D2",
      "aName": "gpt-5.4-mini",
      "bName": "llama-3.1-8b",
      "est": 0.041005153779332434,
      "lo": 0.027041866828798753,
      "hi": 0.05614554768774711,
      "n": 80
    },
    {
      "a": "D2",
      "b": "D3",
      "aName": "llama-3.1-8b",
      "bName": "mistral-large-2512",
      "est": 0.038575662508163897,
      "lo": 0.02349468396637919,
      "hi": 0.055509521203857735,
      "n": 80
    },
    {
      "a": "D1",
      "b": "D2",
      "aName": "llama-3.1-70b",
      "bName": "llama-3.1-8b",
      "est": 0.036972845011993015,
      "lo": 0.02018365734718876,
      "hi": 0.05479474589075642,
      "n": 80
    },
    {
      "a": "A2",
      "b": "D2",
      "aName": "claude-opus-5",
      "bName": "llama-3.1-8b",
      "est": 0.03645442347692617,
      "lo": 0.021998495750917897,
      "hi": 0.050771049129374,
      "n": 80
    },
    {
      "a": "B2",
      "b": "D2",
      "aName": "claude-sonnet-4.5",
      "bName": "llama-3.1-8b",
      "est": 0.035877590013280294,
      "lo": 0.02239493272410355,
      "hi": 0.050641074168719866,
      "n": 80
    },
    {
      "a": "D12",
      "b": "D2",
      "aName": "nemotron-3-super",
      "bName": "llama-3.1-8b",
      "est": 0.03583312525143033,
      "lo": 0.02200189998833613,
      "hi": 0.05087685134994897,
      "n": 67
    },
    {
      "a": "D10",
      "b": "D4",
      "aName": "granite-4.1-8b",
      "bName": "qwen-2.5-72b",
      "est": 0.03322150686608842,
      "lo": 0.01908015785050298,
      "hi": 0.04848261834853928,
      "n": 90
    },
    {
      "a": "C2",
      "b": "D10",
      "aName": "claude-haiku-4.5",
      "bName": "granite-4.1-8b",
      "est": 0.03034513123465246,
      "lo": 0.017099734567790556,
      "hi": 0.043835603044574144,
      "n": 90
    },
    {
      "a": "D10",
      "b": "D5",
      "aName": "granite-4.1-8b",
      "bName": "deepseek-v3.1",
      "est": 0.029355774779954467,
      "lo": 0.0161919233095953,
      "hi": 0.04273370418822586,
      "n": 90
    },
    {
      "a": "D2",
      "b": "D9",
      "aName": "llama-3.1-8b",
      "bName": "glm-4.6",
      "est": 0.028938827742071616,
      "lo": 0.016702313801861258,
      "hi": 0.0414960425241116,
      "n": 80
    },
    {
      "a": "D10",
      "b": "D7",
      "aName": "granite-4.1-8b",
      "bName": "gemma-3-27b",
      "est": 0.027460009903598204,
      "lo": 0.014327308119708526,
      "hi": 0.04167383408250077,
      "n": 84
    },
    {
      "a": "D1",
      "b": "D10",
      "aName": "llama-3.1-70b",
      "bName": "granite-4.1-8b",
      "est": 0.025101839322284023,
      "lo": 0.012017956521280135,
      "hi": 0.03846122591787908,
      "n": 88
    },
    {
      "a": "D10",
      "b": "D3",
      "aName": "granite-4.1-8b",
      "bName": "mistral-large-2512",
      "est": 0.025056595046968208,
      "lo": 0.01241730894195553,
      "hi": 0.03824118394573431,
      "n": 90
    },
    {
      "a": "A4",
      "b": "D10",
      "aName": "gemini-3.6-flash",
      "bName": "granite-4.1-8b",
      "est": 0.024653540368170773,
      "lo": 0.011047849533639974,
      "hi": 0.03794538870614637,
      "n": 90
    },
    {
      "a": "C2",
      "b": "D2",
      "aName": "claude-haiku-4.5",
      "bName": "llama-3.1-8b",
      "est": 0.023034646940117604,
      "lo": 0.009312498201521732,
      "hi": 0.03661220871642303,
      "n": 80
    },
    {
      "a": "D10",
      "b": "D8",
      "aName": "granite-4.1-8b",
      "bName": "phi-4",
      "est": 0.022421116361357324,
      "lo": 0.009050022652755185,
      "hi": 0.036673995621185417,
      "n": 90
    },
    {
      "a": "D10",
      "b": "D12",
      "aName": "granite-4.1-8b",
      "bName": "nemotron-3-super",
      "est": 0.0224041907332358,
      "lo": 0.008543049927474483,
      "hi": 0.03604643065731892,
      "n": 76
    },
    {
      "a": "B1",
      "b": "D10",
      "aName": "gpt-4o",
      "bName": "granite-4.1-8b",
      "est": 0.022329987299079864,
      "lo": 0.010508006021886595,
      "hi": 0.03445980711071004,
      "n": 90
    },
    {
      "a": "B2",
      "b": "D10",
      "aName": "claude-sonnet-4.5",
      "bName": "granite-4.1-8b",
      "est": 0.021755651976014798,
      "lo": 0.007817962224606276,
      "hi": 0.03595350104512187,
      "n": 90
    },
    {
      "a": "D2",
      "b": "D7",
      "aName": "llama-3.1-8b",
      "bName": "gemma-3-27b",
      "est": 0.02168175611453227,
      "lo": 0.006227775597159285,
      "hi": 0.037206696139868094,
      "n": 75
    },
    {
      "a": "A1",
      "b": "D10",
      "aName": "gpt-5.4",
      "bName": "granite-4.1-8b",
      "est": 0.02145956822875794,
      "lo": 0.009502393476712346,
      "hi": 0.03377408554347328,
      "n": 90
    },
    {
      "a": "D2",
      "b": "D4",
      "aName": "llama-3.1-8b",
      "bName": "qwen-2.5-72b",
      "est": 0.019951714548507866,
      "lo": 0.0066249423750993075,
      "hi": 0.03366537291541285,
      "n": 80
    },
    {
      "a": "D10",
      "b": "D9",
      "aName": "granite-4.1-8b",
      "bName": "glm-4.6",
      "est": 0.0187130413181144,
      "lo": 0.0025123221623625123,
      "hi": 0.033593457982858274,
      "n": 89
    },
    {
      "a": "D2",
      "b": "D8",
      "aName": "llama-3.1-8b",
      "bName": "phi-4",
      "est": 0.018392459692414327,
      "lo": 0.001976440446960415,
      "hi": 0.03406184533801761,
      "n": 80
    },
    {
      "a": "D2",
      "b": "D5",
      "aName": "llama-3.1-8b",
      "bName": "deepseek-v3.1",
      "est": 0.01824348404829006,
      "lo": 0.004700568312487114,
      "hi": 0.03229642603665257,
      "n": 80
    },
    {
      "a": "C1",
      "b": "D10",
      "aName": "gpt-5.4-mini",
      "bName": "granite-4.1-8b",
      "est": 0.01738301396329457,
      "lo": 0.007304283522659239,
      "hi": 0.028269207296363327,
      "n": 90
    },
    {
      "a": "A2",
      "b": "D10",
      "aName": "claude-opus-5",
      "bName": "granite-4.1-8b",
      "est": 0.016889979762479287,
      "lo": 0.0052356390445768295,
      "hi": 0.028028243764641702,
      "n": 90
    },
    {
      "a": "A3b",
      "b": "D10",
      "aName": "gemini-3.1-pro",
      "bName": "granite-4.1-8b",
      "est": 0.016579823112644023,
      "lo": 0.004610344533935566,
      "hi": 0.029861290049296794,
      "n": 90
    },
    {
      "a": "D10",
      "b": "D2",
      "aName": "granite-4.1-8b",
      "bName": "llama-3.1-8b",
      "est": 0.007422128704218769,
      "lo": -0.0036816795706161474,
      "hi": 0.017985618926731506,
      "n": 80
    }
  ],
  "pairsAboveHuman": 99,
  "groups": {
    "same vendor": {
      "nPairs": 10,
      "median": 0.1675664118677625,
      "min": 0.036972845011993015,
      "max": 0.28885769106730935
    },
    "different vendor": {
      "nPairs": 143,
      "median": 0.0890127235464531,
      "min": 0.007422128704218769,
      "max": 0.2591442872877173
    },
    "same country": {
      "nPairs": 94,
      "median": 0.08974494178172181,
      "min": 0.007422128704218769,
      "max": 0.28885769106730935
    },
    "different country": {
      "nPairs": 59,
      "median": 0.09495482134455031,
      "min": 0.01824348404829006,
      "max": 0.21322711019480958
    },
    "both closed": {
      "nPairs": 28,
      "median": 0.17363777891899107,
      "min": 0.09998717527852959,
      "max": 0.28885769106730935
    },
    "both open": {
      "nPairs": 45,
      "median": 0.05865141495391513,
      "min": 0.007422128704218769,
      "max": 0.13311661088222504
    },
    "closed x open": {
      "nPairs": 80,
      "median": 0.09379261337031793,
      "min": 0.016579823112644023,
      "max": 0.21322711019480958
    },
    "both frontier": {
      "nPairs": 15,
      "median": 0.1636908204232593,
      "min": 0.0954955635889931,
      "max": 0.2591442872877173
    },
    "both small": {
      "nPairs": 15,
      "median": 0.041005153779332434,
      "min": 0.007422128704218769,
      "max": 0.17824532096834672
    },
    "gen gap >= 2y": {
      "nPairs": 30,
      "median": 0.08612846321514822,
      "min": 0.03583312525143033,
      "max": 0.12464620701046576
    },
    "CROSS-EVERYTHING": {
      "nPairs": 21,
      "median": 0.10510421620541656,
      "min": 0.073802615418257,
      "max": 0.20890455820349604
    }
  },
  "controls": {
    "P1": {
      "label": "gpt-5.4 (re-run)",
      "base": "A1",
      "est": 0.2715791532930599,
      "lo": 0.24264689408077697,
      "hi": 0.2967760492782941,
      "n": 90
    },
    "P2": {
      "label": "gpt-5.4 (paraphrase)",
      "base": "A1",
      "est": 0.24807295516117928,
      "lo": 0.22313078744700357,
      "hi": 0.2713851102992968,
      "n": 90
    },
    "P3": {
      "label": "llama-3.1-70b (paraphrase)",
      "base": "D1",
      "est": 0.1170672577232804,
      "lo": 0.098903956689403,
      "hi": 0.13593477125178638,
      "n": 86
    },
    "R1": {
      "label": "gpt-4o via OpenRouter",
      "base": "B1",
      "est": 0.1055647435956737,
      "lo": 0.08987750473470128,
      "hi": 0.11945007118207537,
      "n": 89
    },
    "R2": {
      "label": "gpt-4o direct, second call",
      "base": "B1",
      "est": 0.10133484736345104,
      "lo": 0.08341493388959487,
      "hi": 0.11926431112531269,
      "n": 90
    }
  },
  "routingContrast": {
    "est": -0.00332454121923701,
    "lo": -0.020970958290856316,
    "hi": 0.01475344108925085,
    "n": 89
  },
  "typicality": {
    "A3b": {
      "est": 0.04667553617829718,
      "lo": 0.03470119680392079,
      "hi": 0.05850981318761961,
      "n": 90
    },
    "A4": {
      "est": 0.04334027178585717,
      "lo": 0.03278179286610269,
      "hi": 0.054219714164298646,
      "n": 90
    },
    "A2": {
      "est": 0.04155936724312837,
      "lo": 0.031128750878674658,
      "hi": 0.05295213024012344,
      "n": 90
    },
    "D9": {
      "est": 0.040436467042502915,
      "lo": 0.030660122393386318,
      "hi": 0.050967875261126026,
      "n": 89
    },
    "B2": {
      "est": 0.0348245755671224,
      "lo": 0.02421623201945961,
      "hi": 0.045157310812371274,
      "n": 90
    },
    "C2": {
      "est": 0.034675840922381546,
      "lo": 0.026409329316556793,
      "hi": 0.04309309712206951,
      "n": 90
    },
    "A1": {
      "est": 0.032205408164767205,
      "lo": 0.02322410468647271,
      "hi": 0.041747980013085266,
      "n": 90
    },
    "C1": {
      "est": 0.02799449810292179,
      "lo": 0.020715282049349422,
      "hi": 0.035441499227491166,
      "n": 90
    },
    "D3": {
      "est": 0.02628475531199,
      "lo": 0.018016844746122505,
      "hi": 0.03511298338804744,
      "n": 90
    },
    "D5": {
      "est": 0.020604631393768568,
      "lo": 0.012392262309145292,
      "hi": 0.029073651782422726,
      "n": 90
    },
    "D7": {
      "est": 0.017793826053032927,
      "lo": 0.009396174666003367,
      "hi": 0.026433366663546114,
      "n": 84
    },
    "D12": {
      "est": 0.017026244767695452,
      "lo": 0.00794905085258374,
      "hi": 0.025535879989714162,
      "n": 76
    },
    "D1": {
      "est": 0.016202366713239998,
      "lo": 0.00870172652640221,
      "hi": 0.023469143660428262,
      "n": 88
    },
    "B1": {
      "est": 0.015273082151602209,
      "lo": 0.007924931196236147,
      "hi": 0.02263755245822727,
      "n": 90
    },
    "D8": {
      "est": 0.012641310598720883,
      "lo": 0.005515042317069977,
      "hi": 0.020045079981425882,
      "n": 90
    },
    "D2": {
      "est": 0.010033127158477446,
      "lo": 0.002917865607242634,
      "hi": 0.01649863863840239,
      "n": 80
    },
    "D4": {
      "est": 0.009750144633890843,
      "lo": 0.0025723352193341466,
      "hi": 0.01737340944591087,
      "n": 90
    },
    "D10": {
      "est": 0.0058912269620812075,
      "lo": 0.0009813335161948235,
      "hi": 0.010993213569269427,
      "n": 90
    }
  },
  "arms": {
    "A1": {
      "name": "gpt-5.4",
      "vendor": "OpenAI",
      "country": "US",
      "generation": 2026,
      "tier": "frontier",
      "weights": "closed"
    },
    "A2": {
      "name": "claude-opus-5",
      "vendor": "Anthropic",
      "country": "US",
      "generation": 2026,
      "tier": "frontier",
      "weights": "closed"
    },
    "A3": {
      "name": "gemini-2.5-pro",
      "vendor": "Google",
      "country": "US",
      "generation": 2025,
      "tier": "frontier",
      "weights": "closed"
    },
    "A3b": {
      "name": "gemini-3.1-pro",
      "vendor": "Google",
      "country": "US",
      "generation": 2026,
      "tier": "frontier",
      "weights": "closed"
    },
    "A4": {
      "name": "gemini-3.6-flash",
      "vendor": "Google",
      "country": "US",
      "generation": 2026,
      "tier": "small",
      "weights": "closed"
    },
    "B1": {
      "name": "gpt-4o",
      "vendor": "OpenAI",
      "country": "US",
      "generation": 2024,
      "tier": "mid",
      "weights": "closed"
    },
    "B2": {
      "name": "claude-sonnet-4.5",
      "vendor": "Anthropic",
      "country": "US",
      "generation": 2025,
      "tier": "mid",
      "weights": "closed"
    },
    "C1": {
      "name": "gpt-5.4-mini",
      "vendor": "OpenAI",
      "country": "US",
      "generation": 2026,
      "tier": "small",
      "weights": "closed"
    },
    "C2": {
      "name": "claude-haiku-4.5",
      "vendor": "Anthropic",
      "country": "US",
      "generation": 2025,
      "tier": "small",
      "weights": "closed"
    },
    "D1": {
      "name": "llama-3.1-70b",
      "vendor": "Meta",
      "country": "US",
      "generation": 2024,
      "tier": "mid",
      "weights": "open"
    },
    "D2": {
      "name": "llama-3.1-8b",
      "vendor": "Meta",
      "country": "US",
      "generation": 2024,
      "tier": "small",
      "weights": "open"
    },
    "D3": {
      "name": "mistral-large-2512",
      "vendor": "Mistral",
      "country": "FR",
      "generation": 2025,
      "tier": "frontier",
      "weights": "open"
    },
    "D4": {
      "name": "qwen-2.5-72b",
      "vendor": "Alibaba",
      "country": "CN",
      "generation": 2024,
      "tier": "mid",
      "weights": "open"
    },
    "D5": {
      "name": "deepseek-v3.1",
      "vendor": "DeepSeek",
      "country": "CN",
      "generation": 2025,
      "tier": "frontier",
      "weights": "open"
    },
    "D6": {
      "name": "olmo-3-32b",
      "vendor": "AI2",
      "country": "US",
      "generation": 2025,
      "tier": "mid",
      "weights": "open-data"
    },
    "D7": {
      "name": "gemma-3-27b",
      "vendor": "Google",
      "country": "US",
      "generation": 2025,
      "tier": "mid",
      "weights": "open"
    },
    "D8": {
      "name": "phi-4",
      "vendor": "Microsoft",
      "country": "US",
      "generation": 2024,
      "tier": "small",
      "weights": "open"
    },
    "D9": {
      "name": "glm-4.6",
      "vendor": "Z-AI",
      "country": "CN",
      "generation": 2025,
      "tier": "frontier",
      "weights": "open"
    },
    "D10": {
      "name": "granite-4.1-8b",
      "vendor": "IBM",
      "country": "US",
      "generation": 2025,
      "tier": "small",
      "weights": "open"
    },
    "D11": {
      "name": "jamba-large-1.7",
      "vendor": "AI21",
      "country": "IL",
      "generation": 2025,
      "tier": "frontier",
      "weights": "open"
    },
    "D12": {
      "name": "nemotron-3-super",
      "vendor": "NVIDIA",
      "country": "US",
      "generation": 2026,
      "tier": "mid",
      "weights": "open"
    }
  }
}

==> anc/panel-agreement.py <==
#!/usr/bin/env python3
"""
Analyse the pre-registered panel: does the convergence hold across vendors, countries,
generations, sizes and training-data regimes, or is it two frontier closed US models?

Executes PREREG-PANEL.md §4. Decides nothing that is not already fixed there.

Everything is EXCESS agreement over a depth-and-length-matched null, computed by the same code as
`11-reader-equivalence/typicality.py`. Raw overlap on this substrate is mostly position -- of the
62.3% raw overlap between the original two models, 42.9 points were position -- so a panel reported
on raw numbers would be a panel measuring where models like to look, not what they pick.

Emits `panel-agreement.json`.
"""

import argparse
import hashlib
import importlib.util
import json
import os
import random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
RE_DIR = os.path.join(HERE, "..", "11-reader-equivalence")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(RE_DIR, "curve.py"))
tp = _load("tp", os.path.join(RE_DIR, "typicality.py"))

# arm -> (label, vendor, country, generation, size tier, weights)
META = {
    "A1": ("gpt-5.4",            "OpenAI",    "US", 2026, "frontier", "closed"),
    "A2": ("claude-opus-5",      "Anthropic", "US", 2026, "frontier", "closed"),
    "A3": ("gemini-2.5-pro",     "Google",    "US", 2025, "frontier", "closed"),
    "A3b": ("gemini-3.1-pro",    "Google",    "US", 2026, "frontier", "closed"),
    "A4": ("gemini-3.6-flash",   "Google",    "US", 2026, "small",    "closed"),
    "B1": ("gpt-4o",             "OpenAI",    "US", 2024, "mid",      "closed"),
    "B2": ("claude-sonnet-4.5",  "Anthropic", "US", 2025, "mid",      "closed"),
    "C1": ("gpt-5.4-mini",       "OpenAI",    "US", 2026, "small",    "closed"),
    "C2": ("claude-haiku-4.5",   "Anthropic", "US", 2025, "small",    "closed"),
    "D1": ("llama-3.1-70b",      "Meta",      "US", 2024, "mid",      "open"),
    "D2": ("llama-3.1-8b",       "Meta",      "US", 2024, "small",    "open"),
    "D3": ("mistral-large-2512", "Mistral",   "FR", 2025, "frontier", "open"),
    "D4": ("qwen-2.5-72b",       "Alibaba",   "CN", 2024, "mid",      "open"),
    "D5": ("deepseek-v3.1",      "DeepSeek",  "CN", 2025, "frontier", "open"),
    "D6": ("olmo-3-32b",         "AI2",       "US", 2025, "mid",      "open-data"),
    "D7": ("gemma-3-27b",        "Google",    "US", 2025, "mid",      "open"),
    "D8": ("phi-4",              "Microsoft", "US", 2024, "small",    "open"),
    "D9": ("glm-4.6",            "Z-AI",      "CN", 2025, "frontier", "open"),
    "D10": ("granite-4.1-8b",    "IBM",       "US", 2025, "small",    "open"),
    "D11": ("jamba-large-1.7",   "AI21",      "IL", 2025, "frontier", "open"),
    "D12": ("nemotron-3-super",  "NVIDIA",    "US", 2026, "mid",      "open"),
}
# controls, kept out of the pooled model-model statistics on purpose
CONTROLS = {"P1": ("gpt-5.4 (re-run)", "A1"), "P2": ("gpt-5.4 (paraphrase)", "A1"),
            "P3": ("llama-3.1-70b (paraphrase)", "D1"),
            "R1": ("gpt-4o via OpenRouter", "B1"),
            "R2": ("gpt-4o direct, second call", "B1")}


def load_all_rankings(corpus):
    """Rankings for every arm, from the two caches, keyed by arm id."""
    out = {}
    fp = os.path.join(CF, "data", "llm-ranking-cache.json")
    if os.path.exists(fp):
        c = json.load(open(fp))
        for arm, pre in (("A1", ""), ("A2", "anthropic:")):
            out[arm] = [c.get(pre + hashlib.sha1("\n".join(d["sentences"]).encode()).hexdigest())
                        for d in corpus]
    pp = os.path.join(HERE, "panel-cache.json")
    if os.path.exists(pp):
        c = json.load(open(pp))
        panel = _load("pn", os.path.join(HERE, "panel.py")).PANEL
        for aid, model, _prov, variant in panel:
            out[aid] = [c.get(f"{model}|{variant}|"
                              + hashlib.sha1("\n".join(d["sentences"]).encode()).hexdigest())
                        for d in corpus]
    return out


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--min-coverage", type=int, default=90,
                    help="PREREG 5: arms below this are reported but excluded from pooled means")
    a = ap.parse_args()

    corpus = json.load(open(os.path.join(
        CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")))["docs"]
    aug, meta, domains, keepsets = cv.load()
    ranks = load_all_rankings(corpus)

    cov = {k: sum(1 for r in v if r) for k, v in ranks.items()}
    print("COVERAGE (documents with a usable ranking, of 120)")
    incomplete = []
    for k in sorted(ranks):
        nm = META[k][0] if k in META else CONTROLS[k][0]
        flag = ""
        if cov[k] < a.min_coverage:
            flag = "   INCOMPLETE — excluded from pooled means (PREREG 5)"
            incomplete.append(k)
        print(f"  {k:<4}{nm:<26}{cov[k]:>4}{flag}")
    live = [k for k in ranks if cov[k] >= a.min_coverage]
    models = [k for k in live if k in META]
    print(f"\n  {len(models)} model arms usable, {len(incomplete)} excluded\n")
    if len(models) < 4:
        print("too few usable arms to make a panel claim — stopping")
        return

    # ---- per-document agreement -----------------------------------------------------------
    pair_vals, typ_vals, hh_vals, hhmax_vals, doms = {}, {}, [], [], []
    ctrl_vals = {k: [] for k in CONTROLS}
    for di, aud in enumerate(aug):
        if not aud or di >= len(meta) or di >= len(corpus):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(cv.RATIO * n)))
        rnd = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in aud["readerMarks"]]
        qual = [set(rnd.sample(r, budget)) for r in readers if len(r) >= budget]
        if len(qual) < 2:
            continue
        sets = {}
        for k in live:
            r = ranks[k][di]
            if r:
                sets[k] = set(r[:budget])
        present = [k for k in models if k in sets]
        if len(present) < 4:
            continue

        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qh = [tp.qvec_mc(s, bnd, n, cv.SEED + di * 1000 + i) for i, s in enumerate(qual)]
        qs = {k: tp.qvec_mc(v, bnd, n, cv.SEED + di * 1000 + 500 + j)
              for j, (k, v) in enumerate(sets.items())}

        hh = [tp.excess(qual[i], qual[j], qh[i], qh[j], budget)[0]
              for i, j in combinations(range(len(qual)), 2)]
        hh_vals.append(sum(hh) / len(hh))
        hhmax_vals.append(max(hh))
        for x, y in combinations(sorted(present), 2):
            pair_vals.setdefault((x, y), []).append(
                tp.excess(sets[x], sets[y], qs[x], qs[y], budget)[0])
        for k in present:
            typ_vals.setdefault(k, []).append(
                sum(tp.excess(sets[k], qual[i], qs[k], qh[i], budget)[0]
                    for i in range(len(qual))) / len(qual))
        # controls compare against their OWN base model, not against the panel
        for c, (_lbl, base) in CONTROLS.items():
            if c in sets and base in sets:
                ctrl_vals[c].append(
                    tp.excess(sets[c], sets[base], qs[c], qs[base], budget)[0])
        doms.append(domains[di])

    def B(v, d=None):
        e, lo, hi = pc.boot(v, d if d is not None else doms)
        return {"est": e, "lo": lo, "hi": hi, "n": len(v)}

    out = {"prereg": "PREREG-PANEL.md @ ff375d688", "coverage": cov,
           "excluded": incomplete, "nDocs": len(doms),
           # the arm table travels with the results so that anything reading this file -- including
           # make-numbers.py, which must run from the arXiv package where no analysis code can --
           # can resolve vendor, country, generation, tier and weight regime without importing us
           "arms": {k: dict(zip(("name", "vendor", "country", "generation", "tier", "weights"), v))
                    for k, v in META.items()}}
    print(f"{len(doms)} documents carry at least two size-matched readers and four model arms\n")

    human = B(hh_vals)
    out["humanHuman"] = human
    out["humanHumanBestPair"] = B(hhmax_vals)
    print(f"  HUMAN-HUMAN (mean reader pair)   {human['est']:+.3f} "
          f"[{human['lo']:+.3f}, {human['hi']:+.3f}]   <- the yardstick")
    print(f"  HUMAN-HUMAN (best pair per doc)  {out['humanHumanBestPair']['est']:+.3f}\n")

    # ---- H-C1: the distribution of model pairs, never just its mean -----------------------
    rows = []
    for (x, y), v in pair_vals.items():
        d = [doms[i] for i in range(len(doms))][:len(v)]
        rows.append(((x, y), B(v, d)))
    rows.sort(key=lambda r: -r[1]["est"])
    above = sum(1 for _, s in rows if s["lo"] > human["hi"])
    print(f"H-C1 — {len(rows)} model pairs. {above} of them sit ENTIRELY above the human "
          f"interval.\n")
    print(f"  {'pair':<34}{'excess':>9}   {'95% CI':<22}shares")
    for (x, y), s in rows:
        mx, my = META[x], META[y]
        sh = []
        if mx[1] == my[1]:
            sh.append("vendor")
        if mx[2] == my[2]:
            sh.append("country")
        if mx[3] == my[3]:
            sh.append("gen")
        if mx[4] == my[4]:
            sh.append("size")
        if mx[5] == my[5]:
            sh.append("weights")
        print(f"  {mx[0] + ' / ' + my[0]:<34}{s['est']:>+9.3f}   "
              f"[{s['lo']:+.3f}, {s['hi']:+.3f}]{'':<6}{','.join(sh) or '-'}")
    out["pairs"] = [{"a": x, "b": y, "aName": META[x][0], "bName": META[y][0], **s}
                    for (x, y), s in rows]
    out["pairsAboveHuman"] = above

    # ---- H-C2: decomposition --------------------------------------------------------------
    print("\nH-C2 — decomposition. The cell that decides the noun is CROSS-EVERYTHING.")
    groups = {
        "same vendor": lambda x, y: META[x][1] == META[y][1],
        "different vendor": lambda x, y: META[x][1] != META[y][1],
        "same country": lambda x, y: META[x][2] == META[y][2],
        "different country": lambda x, y: META[x][2] != META[y][2],
        "both closed": lambda x, y: META[x][5] == META[y][5] == "closed",
        "both open": lambda x, y: "open" in META[x][5] and "open" in META[y][5],
        "closed x open": lambda x, y: (META[x][5] == "closed") != (META[y][5] == "closed"),
        "both frontier": lambda x, y: META[x][4] == META[y][4] == "frontier",
        "both small": lambda x, y: META[x][4] == META[y][4] == "small",
        "gen gap >= 2y": lambda x, y: abs(META[x][3] - META[y][3]) >= 2,
        "CROSS-EVERYTHING": lambda x, y: (META[x][1] != META[y][1] and META[x][2] != META[y][2]
                                          and META[x][4] != META[y][4]
                                          and META[x][5] != META[y][5]),
    }
    out["groups"] = {}
    for name, fn in groups.items():
        vs = [s["est"] for (x, y), s in rows if fn(x, y)]
        if not vs:
            print(f"  {name:<22} (no pairs)")
            continue
        vs.sort()
        out["groups"][name] = {"nPairs": len(vs), "median": vs[len(vs) // 2],
                               "min": vs[0], "max": vs[-1]}
        print(f"  {name:<22}{len(vs):>3} pairs   median {vs[len(vs)//2]:+.3f}   "
              f"range {vs[0]:+.3f} to {vs[-1]:+.3f}")

    # ---- H-C3 / H-C4: the controls --------------------------------------------------------
    print("\nH-C3/H-C4 — self-agreement and prompt sensitivity, on the same scale")
    out["controls"] = {}
    for c, (lbl, base) in CONTROLS.items():
        if not ctrl_vals[c]:
            print(f"  {lbl:<34}not available")
            continue
        s = B(ctrl_vals[c], doms[:len(ctrl_vals[c])])
        out["controls"][c] = {"label": lbl, "base": base, **s}
        print(f"  {lbl + ' vs ' + META[base][0]:<44}{s['est']:+.3f} "
              f"[{s['lo']:+.3f}, {s['hi']:+.3f}]")
    # R1 vs R2 is the routing question and it is PAIRED: the same model, two ways, per document.
    # Reporting it as the difference of two point estimates would throw away the pairing and was
    # how this programme produced an unpaired bootstrap twice before.
    if ctrl_vals.get("R1") and ctrl_vals.get("R2"):
        n_ = min(len(ctrl_vals["R1"]), len(ctrl_vals["R2"]))
        out["routingContrast"] = B([ctrl_vals["R2"][i] - ctrl_vals["R1"][i] for i in range(n_)],
                                   doms[:n_])
        rc = out["routingContrast"]
        print(f"  routing contrast (same provider minus proxied, paired)  "
              f"{rc['est']:+.3f} [{rc['lo']:+.3f}, {rc['hi']:+.3f}]")

    med = out["groups"].get("different vendor", {}).get("median")
    if "P1" in out["controls"] and med is not None:
        self_ag = out["controls"]["P1"]["est"]
        print(f"\n  ordering:  self {self_ag:+.3f}   cross-vendor median {med:+.3f}   "
              f"human {human['est']:+.3f}")
        if self_ag > 0 and med > 0:
            print(f"  a different vendor's model is {med/self_ag:.0%} as close to gpt-5.4 as "
                  f"gpt-5.4 is to itself;")
            print(f"  another person is {human['est']/self_ag:.0%} as close.")

    # ---- typicality across the whole panel ------------------------------------------------
    print("\nTYPICALITY — each model's agreement with human readers, against +%.3f for a reader"
          % human["est"])
    tt = sorted(((B(v, doms[:len(v)]), k) for k, v in typ_vals.items()), key=lambda r: -r[0]["est"])
    out["typicality"] = {k: s for s, k in tt}
    for s, k in tt:
        print(f"  {META[k][0]:<24}{s['est']:+.3f} [{s['lo']:+.3f}, {s['hi']:+.3f}]")

    p = os.path.join(HERE, "panel-agreement.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\nwrote {p}")


if __name__ == "__main__":
    main()


==> anc/panel-coverage.json <==
[
  {
    "id": "A3",
    "model": "gemini-2.5-pro",
    "provider": "gemini",
    "variant": "orig",
    "coverage": 0,
    "nDocs": 120,
    "failures": {
      "HTTP 404": 120
    },
    "tokensIn": 0,
    "tokensOut": 0
  },
  {
    "id": "A3b",
    "model": "gemini-3.1-pro-preview",
    "provider": "gemini",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 483255,
    "tokensOut": 63375
  },
  {
    "id": "A4",
    "model": "gemini-3.6-flash",
    "provider": "gemini",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 472182,
    "tokensOut": 72344
  },
  {
    "id": "B1",
    "model": "gpt-4o",
    "provider": "openai",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 431690,
    "tokensOut": 54035
  },
  {
    "id": "B2",
    "model": "claude-sonnet-4-5-20250929",
    "provider": "anthropic",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 485362,
    "tokensOut": 45051
  },
  {
    "id": "C1",
    "model": "gpt-5.4-mini",
    "provider": "openai",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 441538,
    "tokensOut": 33943
  },
  {
    "id": "C2",
    "model": "claude-haiku-4-5-20251001",
    "provider": "anthropic",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 474239,
    "tokensOut": 43925
  },
  {
    "id": "D1",
    "model": "meta-llama/llama-3.1-70b-instruct",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 117,
    "nDocs": 120,
    "failures": {
      "unparseable output": 3
    },
    "tokensIn": 435491,
    "tokensOut": 47758
  },
  {
    "id": "D10",
    "model": "ibm-granite/granite-4.1-8b",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 468404,
    "tokensOut": 44736
  },
  {
    "id": "D11",
    "model": "ai21/jamba-large-1.7",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 80,
    "nDocs": 120,
    "failures": {
      "unparseable output": 40
    },
    "tokensIn": 321974,
    "tokensOut": 48566
  },
  {
    "id": "D12",
    "model": "nvidia/nemotron-3-super-120b-a12b",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 99,
    "nDocs": 120,
    "failures": {
      "unparseable output": 21
    },
    "tokensIn": 358396,
    "tokensOut": 704219
  },
  {
    "id": "D2",
    "model": "meta-llama/llama-3.1-8b-instruct",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 109,
    "nDocs": 120,
    "failures": {
      "unparseable output": 11
    },
    "tokensIn": 398227,
    "tokensOut": 46054
  },
  {
    "id": "D3",
    "model": "mistralai/mistral-large-2512",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 471296,
    "tokensOut": 62752
  },
  {
    "id": "D4",
    "model": "qwen/qwen-2.5-72b-instruct",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 467772,
    "tokensOut": 69247
  },
  {
    "id": "D5",
    "model": "deepseek/deepseek-chat-v3.1",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 447429,
    "tokensOut": 43800
  },
  {
    "id": "D6",
    "model": "allenai/olmo-3-32b-think",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 0,
    "nDocs": 120,
    "failures": {
      "HTTP 404": 120
    },
    "tokensIn": 0,
    "tokensOut": 0
  },
  {
    "id": "D7",
    "model": "google/gemma-3-27b-it",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 111,
    "nDocs": 120,
    "failures": {
      "unparseable output": 7,
      "HTTP 504": 2
    },
    "tokensIn": 436065,
    "tokensOut": 153930
  },
  {
    "id": "D8",
    "model": "microsoft/phi-4",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 432426,
    "tokensOut": 42809
  },
  {
    "id": "D9",
    "model": "z-ai/glm-4.6",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 119,
    "nDocs": 120,
    "failures": {
      "unparseable output": 1
    },
    "tokensIn": 436199,
    "tokensOut": 882562
  },
  {
    "id": "N1",
    "model": "gpt-5.5",
    "provider": "openai",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 441538,
    "tokensOut": 242011
  },
  {
    "id": "N2",
    "model": "gpt-5.6-luna",
    "provider": "openai",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 441538,
    "tokensOut": 148491
  },
  {
    "id": "N3",
    "model": "gpt-5.6-sol",
    "provider": "openai",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 441538,
    "tokensOut": 178082
  },
  {
    "id": "N4",
    "model": "gpt-5.6-terra",
    "provider": "openai",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 441538,
    "tokensOut": 87067
  },
  {
    "id": "P1",
    "model": "gpt-5.4",
    "provider": "openai",
    "variant": "orig",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 441538,
    "tokensOut": 39481
  },
  {
    "id": "P2",
    "model": "gpt-5.4",
    "provider": "openai",
    "variant": "para",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 444298,
    "tokensOut": 32112
  },
  {
    "id": "P3",
    "model": "meta-llama/llama-3.1-70b-instruct",
    "provider": "openrouter",
    "variant": "para",
    "coverage": 116,
    "nDocs": 120,
    "failures": {
      "unparseable output": 4
    },
    "tokensIn": 429566,
    "tokensOut": 53116
  },
  {
    "id": "R1",
    "model": "openai/gpt-4o",
    "provider": "openrouter",
    "variant": "orig",
    "coverage": 118,
    "nDocs": 120,
    "failures": {
      "unparseable output": 2
    },
    "tokensIn": 432980,
    "tokensOut": 51440
  },
  {
    "id": "R2",
    "model": "gpt-4o",
    "provider": "openai",
    "variant": "orig_b",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 441658,
    "tokensOut": 55706
  },
  {
    "id": "S2",
    "model": "gpt-5.6-luna",
    "provider": "openai",
    "variant": "orig_b",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 441538,
    "tokensOut": 154172
  },
  {
    "id": "S3",
    "model": "gpt-5.6-sol",
    "provider": "openai",
    "variant": "orig_b",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 441538,
    "tokensOut": 184520
  },
  {
    "id": "S4",
    "model": "gpt-5.6-terra",
    "provider": "openai",
    "variant": "orig_b",
    "coverage": 120,
    "nDocs": 120,
    "failures": {},
    "tokensIn": 441538,
    "tokensOut": 77468
  }
]

==> anc/panel.py <==
#!/usr/bin/env python3
"""
Run the pre-registered model panel and cache a full sentence ranking per (model, prompt, document).

The panel and the prompt are fixed by PREREG-PANEL.md, committed at ff375d688 before any model in
it was called. This file executes that document; it does not decide anything.

DESIGN NOTES THAT MATTER

- The ORIGINAL prompt is copied byte-for-byte out of `fidelity.py:_llm_ranking_uncached`, because
  gpt-5.4 and claude-opus-5 were measured with it and their cached rankings reproduce the published
  keep sets exactly in 120/120 documents. A reworded prompt would silently break comparability with
  every number already reported, and the whole point of this panel is to compare.
- Every ranking is cached to disk keyed by model, prompt variant and content hash, so adding a
  diagnostic later never re-pays for a call. That discipline is inherited from fidelity.py, which
  had to learn it twice.
- Failures are never swallowed. A model that refuses, overflows its context, or returns unparseable
  output is recorded as a failure with a reason, and its coverage is printed. PREREG §5 forbids
  quietly averaging an incomplete arm into a pooled mean.

Read-only with respect to the corpus. Writes only its own cache and `panel-coverage.json`.

Usage:
  python3 panel.py --plan                 # show what would run and the estimated spend
  python3 panel.py --run A3               # one arm
  python3 panel.py --run all              # everything not already cached
"""

import argparse
import hashlib
import json
import os
import re
import sys
import time
import urllib.error
import urllib.request
from concurrent.futures import ThreadPoolExecutor

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
CORPUS = os.path.join(CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")
CACHE = os.path.join(HERE, "panel-cache.json")
ENV = os.path.join(HERE, "..", "..", "..", ".env.local")

OPENAI, ANTHROPIC, GEMINI, ROUTER = "openai", "anthropic", "gemini", "openrouter"
KEYS = {OPENAI: "OPENAI_API_KEY_RESEARCH", ANTHROPIC: "ANTHROPIC_API_KEY",
        GEMINI: "GEMINI_API_KEY", ROUTER: "OPENROUTER_API_KEY_RESEARCH"}

# --- the panel, exactly as pre-registered -------------------------------------------------
PANEL = [
    # id   model                                        provider    variant
    ("A3", "gemini-2.5-pro",                            GEMINI,     "orig"),
    ("A3b", "gemini-3.1-pro-preview",                   GEMINI,     "orig"),
    ("A4", "gemini-3.6-flash",                          GEMINI,     "orig"),
    ("B1", "gpt-4o",                                    OPENAI,     "orig"),
    ("B2", "claude-sonnet-4-5-20250929",                ANTHROPIC,  "orig"),
    ("C1", "gpt-5.4-mini",                              OPENAI,     "orig"),
    ("C2", "claude-haiku-4-5-20251001",                 ANTHROPIC,  "orig"),
    ("D1", "meta-llama/llama-3.1-70b-instruct",         ROUTER,     "orig"),
    ("D2", "meta-llama/llama-3.1-8b-instruct",          ROUTER,     "orig"),
    ("D3", "mistralai/mistral-large-2512",              ROUTER,     "orig"),
    ("D4", "qwen/qwen-2.5-72b-instruct",                ROUTER,     "orig"),
    ("D5", "deepseek/deepseek-chat-v3.1",               ROUTER,     "orig"),
    ("D6", "allenai/olmo-3-32b-think",                  ROUTER,     "orig"),
    ("D7", "google/gemma-3-27b-it",                     ROUTER,     "orig"),
    ("D8", "microsoft/phi-4",                           ROUTER,     "orig"),
    ("D9", "z-ai/glm-4.6",                              ROUTER,     "orig"),
    # DEV-3 additions, after allenai/olmo-3-32b-think turned out to have no endpoints
    ("D10", "ibm-granite/granite-4.1-8b",               ROUTER,     "orig"),
    ("D11", "ai21/jamba-large-1.7",                     ROUTER,     "orig"),
    ("D12", "nvidia/nemotron-3-super-120b-a12b",        ROUTER,     "orig"),
    # DEV-4: post-analysis OpenAI releases, reported separately, excluded from pooled statistics.
    # gpt-5.5 is the missing rung between the panel's newest OpenAI arm and the 5.6 family; there is
    # no plain gpt-5.6, the provider ships three siblings.
    ("N1", "gpt-5.5",                                   OPENAI,     "orig"),
    ("N2", "gpt-5.6-luna",                              OPENAI,     "orig"),
    ("N3", "gpt-5.6-sol",                               OPENAI,     "orig"),
    ("N4", "gpt-5.6-terra",                             OPENAI,     "orig"),
    # DEV-4 addendum: self-agreement for the siblings, so P-B's interpretation has a scale
    ("S2", "gpt-5.6-luna",                              OPENAI,     "orig_b"),
    ("S3", "gpt-5.6-sol",                               OPENAI,     "orig_b"),
    ("S4", "gpt-5.6-terra",                             OPENAI,     "orig_b"),
    # controls — no new models
    ("P1", "gpt-5.4",                                   OPENAI,     "orig"),
    ("P2", "gpt-5.4",                                   OPENAI,     "para"),
    ("P3", "meta-llama/llama-3.1-70b-instruct",         ROUTER,     "para"),
    # DEV-2 routing control: the same model, called the other way
    ("R1", "openai/gpt-4o",                             ROUTER,     "orig"),
    # R2 decides what R1 could not: is gpt-4o simply less self-consistent than
    # gpt-5.4, or does routing change the model? Same model, same provider, twice.
    ("R2", "gpt-4o",                                    OPENAI,     "orig_b"),
]

SYSTEM = ("You compress documents by selecting the most important sentences. "
          "Output only what is asked for.")


def user_prompt(sents, variant):
    block = "\n".join(f"[{i}] {s}" for i, s in enumerate(sents))
    if variant == "orig":
        # byte-identical to fidelity.py:_llm_ranking_uncached
        return (
            f"Sentences from one article, in order:\n\n{block}\n\n"
            f"You must compress this document by keeping only the most important sentences. "
            f"Rank ALL {len(sents)} sentence numbers from most important to least important. "
            f"Return ONLY a JSON array of every sentence number, most important first."
        )
    if variant == "orig_b":
        # byte-identical to "orig". It exists only so a second call to the SAME model through the
        # SAME provider gets its own cache key, which is what R2 needs.
        return user_prompt(sents, "orig")
    if variant == "para":
        # PREREG §3: same task, same output format, different wording. Written before any
        # paraphrase run and not tuned afterwards.
        return (
            f"Below are the numbered sentences of an article, in their original order:\n\n{block}"
            f"\n\nSuppose you had to shorten this article and could keep only a few sentences. "
            f"Order every one of the {len(sents)} sentence numbers by how much would be lost if "
            f"it were removed, starting with the sentence you would keep first. "
            f"Answer with nothing but a JSON array containing all {len(sents)} numbers."
        )
    raise ValueError(variant)


def env(name):
    if os.environ.get(name):
        return os.environ[name]
    try:
        for line in open(ENV, encoding="utf-8"):
            m = re.match(rf"^{name}=(.*)$", line.strip())
            if m:
                return m.group(1).strip().strip('"').strip("'")
    except OSError:
        pass
    return None


def post(url, body, headers, timeout=300):
    data = json.dumps(body).encode()
    h = {"Content-Type": "application/json", **headers}
    req = urllib.request.Request(url, data=data, headers=h, method="POST")
    with urllib.request.urlopen(req, timeout=timeout) as r:
        return json.loads(r.read().decode())


def call(provider, model, sents, variant, key):
    """One document, one model. Returns (text, usage) or raises."""
    up = user_prompt(sents, variant)
    if provider in (OPENAI, ROUTER):
        url = ("https://api.openai.com/v1/chat/completions" if provider == OPENAI
               else "https://openrouter.ai/api/v1/chat/completions")
        body = {"model": model,
                "messages": [{"role": "system", "content": SYSTEM},
                             {"role": "user", "content": up}],
                "max_completion_tokens": 32000}
        r = None
        for attempt in range(3):
            try:
                r = post(url, body, {"Authorization": f"Bearer {key}"})
                break
            except urllib.error.HTTPError as e:
                if e.code != 400 or attempt == 2:
                    raise
                msg = ""
                try:
                    msg = e.read().decode()
                except Exception:
                    pass
                # A short-context model with a long prompt: the runner asked for more OUTPUT than
                # the model's whole window. phi-4 (16k) failed all 120 documents this way, which is
                # a defect in this file, not a property of the model. Fit the request to what the
                # provider says it will accept -- a ranking of 300 numbers needs ~1.5k tokens, so
                # there is plenty of room once the ask is sane.
                m = re.search(r"maximum context length is (\d+)", msg)
                body.pop("max_completion_tokens", None)
                if m:
                    room = int(m.group(1)) - int(len(up) / 3.3) - 400
                    body["max_tokens"] = max(1200, min(8000, room))
                else:
                    # older chat models simply reject max_completion_tokens
                    body["max_tokens"] = 8000
        return r["choices"][0]["message"]["content"], r.get("usage", {})
    if provider == ANTHROPIC:
        r = post("https://api.anthropic.com/v1/messages",
                 {"model": model, "max_tokens": 16000, "system": SYSTEM,
                  "messages": [{"role": "user", "content": up}]},
                 {"x-api-key": key, "anthropic-version": "2023-06-01"})
        txt = "".join(b.get("text", "") for b in r.get("content", []) if b.get("type") == "text")
        return txt, r.get("usage", {})
    if provider == GEMINI:
        r = post(f"https://generativelanguage.googleapis.com/v1beta/models/{model}"
                 f":generateContent?key={key}",
                 {"systemInstruction": {"parts": [{"text": SYSTEM}]},
                  "contents": [{"parts": [{"text": up}]}],
                  "generationConfig": {"maxOutputTokens": 32000}}, {})
        cands = r.get("candidates") or []
        if not cands:
            raise RuntimeError(f"no candidate: {str(r.get('promptFeedback'))[:80]}")
        txt = "".join(p.get("text", "") for p in cands[0].get("content", {}).get("parts", []))
        return txt, r.get("usageMetadata", {})
    raise ValueError(provider)


def parse_ranking(txt, n):
    """Longest valid JSON array of in-range sentence indices, duplicates dropped.

    Same rule fidelity.py used, so a ranking produced here is comparable to one produced there.
    Reasoning models emit prose around the answer; taking the longest array rather than the first
    is what makes that survivable.
    """
    best = None
    for cand in re.findall(r"\[[^\[\]]*\]", txt or ""):
        try:
            arr = json.loads(cand)
        except Exception:
            continue
        ks = [int(v) for v in arr if isinstance(v, (int, float)) and 0 <= int(v) < n]
        ks = list(dict.fromkeys(ks))
        if len(ks) > (len(best) if best else 0):
            best = ks
    return best


def load_cache():
    return json.load(open(CACHE)) if os.path.exists(CACHE) else {}


def save_cache(c):
    tmp = CACHE + ".tmp"
    json.dump(c, open(tmp, "w"))
    os.replace(tmp, CACHE)


def ckey(model, variant, sents):
    return f"{model}|{variant}|{hashlib.sha1(chr(10).join(sents).encode()).hexdigest()}"


def run_arm(arm, docs, cache, workers=4):
    aid, model, provider, variant = arm
    key = env(KEYS[provider])
    if not key:
        print(f"  {aid}: missing {KEYS[provider]} — skipped")
        return None
    todo = [(i, d) for i, d in enumerate(docs)
            if ckey(model, variant, d["sentences"]) not in cache]
    print(f"  {aid} {model} [{variant}] — {len(docs) - len(todo)} cached, {len(todo)} to fetch")
    fails, usage = {}, {"in": 0, "out": 0}
    lock_writes = []

    def one(job):
        i, d = job
        sents = d["sentences"]
        for attempt in range(4):
            try:
                txt, u = call(provider, model, sents, variant, key)
                r = parse_ranking(txt, len(sents))
                if not r:
                    return i, None, "unparseable output"
                usage["in"] += u.get("prompt_tokens") or u.get("input_tokens") or \
                    u.get("promptTokenCount") or 0
                usage["out"] += u.get("completion_tokens") or u.get("output_tokens") or \
                    u.get("candidatesTokenCount") or 0
                return i, r, None
            except urllib.error.HTTPError as e:
                body = ""
                try:
                    body = e.read().decode()[:160]
                except Exception:
                    pass
                if e.code in (429, 500, 502, 503, 529) and attempt < 3:
                    time.sleep(4 * (attempt + 1))
                    continue
                return i, None, f"HTTP {e.code}: {body}"
            except Exception as e:
                if attempt < 3:
                    time.sleep(3 * (attempt + 1))
                    continue
                return i, None, str(e)[:140]
        return i, None, "retries exhausted"

    if todo:
        with ThreadPoolExecutor(max_workers=workers) as ex:
            for i, r, err in ex.map(one, todo):
                if err:
                    fails[i] = err
                else:
                    lock_writes.append((ckey(model, variant, docs[i]["sentences"]), r))
        for k, v in lock_writes:
            cache[k] = v
        save_cache(cache)

    have = sum(1 for d in docs if cache.get(ckey(model, variant, d["sentences"])))
    reasons = {}
    for e in fails.values():
        reasons[e.split(":")[0][:40]] = reasons.get(e.split(":")[0][:40], 0) + 1
    print(f"     coverage {have}/{len(docs)}"
          + (f"   failures: {reasons}" if reasons else "")
          + (f"   tokens in {usage['in']:,} out {usage['out']:,}" if usage["in"] else ""))
    return {"id": aid, "model": model, "provider": provider, "variant": variant,
            "coverage": have, "nDocs": len(docs), "failures": reasons,
            "tokensIn": usage["in"], "tokensOut": usage["out"]}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--plan", action="store_true")
    ap.add_argument("--run", default=None, help="arm id, comma list, or 'all'")
    ap.add_argument("--workers", type=int, default=4)
    ap.add_argument("--limit", type=int, default=0,
                    help="smoke test: only the first N documents. Insurance against "
                         "spending the whole budget on a script that fails on doc 1.")
    a = ap.parse_args()

    docs = json.load(open(CORPUS))["docs"]
    if a.limit:
        docs = docs[:a.limit]
    cache = load_cache()

    if a.plan or not a.run:
        print(f"corpus: {len(docs)} documents\n")
        print(f"{'id':<4}{'model':<44}{'provider':<12}{'variant':<8}cached")
        for aid, model, provider, variant in PANEL:
            have = sum(1 for d in docs if cache.get(ckey(model, variant, d["sentences"])))
            print(f"{aid:<4}{model:<44}{provider:<12}{variant:<8}{have}/{len(docs)}")
        print("\nkeys present: " + ", ".join(p for p in KEYS if env(KEYS[p])))
        print("run with --run all, or --run A3,B1")
        return

    want = [x for x in PANEL if a.run == "all" or x[0] in a.run.split(",")]
    if not want:
        print(f"no arm matches {a.run}")
        sys.exit(1)
    print(f"running {len(want)} arm(s) over {len(docs)} documents\n")
    cov = []
    for arm in want:
        r = run_arm(arm, docs, cache, workers=a.workers)
        if r:
            cov.append(r)
    p = os.path.join(HERE, "panel-coverage.json")
    prev = json.load(open(p)) if os.path.exists(p) else []
    by = {(x["id"]): x for x in prev}
    for r in cov:
        by[r["id"]] = r
    json.dump(sorted(by.values(), key=lambda x: x["id"]), open(p, "w"), indent=2)
    print(f"\nwrote {p}")


if __name__ == "__main__":
    main()


==> anc/pilot.json <==
{
  "prereg": "PILOT-PREREG.md @ 72bd96c01",
  "nDocs": 79,
  "excluded": {
    "shortReaderPurpose": 21,
    "shortCompression": 0,
    "tooFewReaders": 20,
    "uncached": 0
  },
  "meanKeptDepth": {
    "comp": 0.4504447519239454,
    "read": 0.5247342936648682
  },
  "meanDepthSd": {
    "comp": 0.2648317946159538,
    "read": 0.27462200354875727
  },
  "minDepthSd": 0.2,
  "stopThreshold": 0.15,
  "cross_purpose": {
    "est": 0.10211076647903769,
    "lo": 0.07968202922875858,
    "hi": 0.12337850870430442,
    "n": 79
  },
  "human_human": {
    "est": 0.03919565879556326,
    "lo": 0.028035877606630295,
    "hi": 0.05307487112641533,
    "n": 79
  },
  "comp_vs_readers": {
    "est": 0.029609159087441026,
    "lo": 0.02005240642396165,
    "hi": 0.03947299418699963,
    "n": 79
  },
  "read_vs_readers": {
    "est": 0.023249868568428853,
    "lo": 0.014638887820091574,
    "hi": 0.03202901332456516,
    "n": 79
  },
  "rand_vs_comp": {
    "est": -0.00590374844293432,
    "lo": -0.0222835298709454,
    "hi": 0.010388815195076912,
    "n": 79
  },
  "rand_vs_read": {
    "est": -0.0017437603533621148,
    "lo": -0.016745436905653104,
    "hi": 0.013336222366103457,
    "n": 79
  },
  "self_same_purpose": {
    "est": 0.26236152786143047,
    "lo": 0.23274075387065724,
    "hi": 0.28848306804867657,
    "n": 79
  },
  "self_paraphrase": {
    "est": 0.23987151594369255,
    "lo": 0.2119704956711042,
    "hi": 0.264866138150362,
    "n": 79
  },
  "human_self": {
    "est": 0.24528125272366003,
    "lo": 0.21519209398723613,
    "hi": 0.27580218081861113,
    "n": 79
  },
  "calibrationPassed": true,
  "keptMedianSents": 64,
  "droppedMedianSents": 299,
  "ratios": {
    "sameModelSamePurpose": 1.0,
    "sameModelParaphrase": 0.9142785449487995,
    "sameModelDifferentPurpose": 0.38919870345079244,
    "twoHumanReaders": 0.1597988364798596
  }
}

==> anc/pilot.py <==
#!/usr/bin/env python3
"""The free pilot: does changing a model's reading PURPOSE move its agreement toward human levels?

Executes PILOT-PREREG.md, committed at 72bd96c01 before this file was run. It decides nothing that
is not fixed there. No model calls -- both arms are already cached:

  compression purpose  06-compression-fidelity/data/llm-ranking-cache.json   (gpt-5.4, full ranking)
  reader purpose       09-prompt-vs-corpus/published-prompt-cache.json       (gpt-5.4, select k)

Everything is EXCESS agreement over the depth-and-length-matched null, computed by the same code
as 11-reader-equivalence/typicality.py and paired with the same domain-clustered bootstrap, so the
numbers are on one scale with Paper VII.

THREE THINGS THE PREREG FIXES AND THIS FILE OBEYS

- Documents where either arm returned FEWER sentences than round(0.2n) are EXCLUDED and counted.
  `excess` divides by `budget`, not by the size of the selection, so a short selection is driven
  mechanically toward zero and would produce the hypothesis's predicted result out of a parsing
  defect. Measured beforehand: 21/120 for the reader-purpose arm, 0/120 for the incumbent.
- Two calibration arms must land at zero. The reader-purpose arm sits ~9 depth points from the
  incumbent, and this programme has twice shipped a control that was not calibrated in the regime
  it was used in. If `random` does not read zero here, the pilot is VOID and prints so.
- The human-human yardstick and both arms' agreement with readers are RECOMPUTED on this exact
  document subset. Nothing is quoted from the paper.

Emits pilot.json. Read-only with respect to every other artifact in the repository -- in
particular it never writes panel-agreement.json or panel-coverage.json, which Paper VII
regenerates from (see HARNESS-DEFECTS.md D4).
"""

import hashlib
import importlib.util
import json
import os
import random
from itertools import combinations
from statistics import pstdev

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.join(HERE, "..")
CF = os.path.join(ROOT, "06-compression-fidelity")
RE_DIR = os.path.join(ROOT, "11-reader-equivalence")
PV = os.path.join(ROOT, "09-prompt-vs-corpus")
CORPUS = os.path.join(CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(RE_DIR, "curve.py"))
tp = _load("tp", os.path.join(RE_DIR, "typicality.py"))

# The pre-registered stop rule. Fixed in PILOT-PREREG.md 4 before the number existed.
STOP_THRESHOLD = 0.15
# A calibration arm further than this from zero voids the pilot.
CALIB_TOL = 0.02
# PREREG AMENDMENT A-1. `bands` matches elements individually and does not constrain the resampled
# SET's depth spread, so an arm more concentrated than the band is wide scores positive on zero
# shared information: two independent draws from the front 30% read +0.049 at the primary
# tolerance, inside the human interval. Measured mean depth sd: uniform draw 0.285, compression arm
# 0.265, reader-purpose arm 0.273, front-30% draw 0.087. Both real arms sit in the diffuse regime
# where the null reads -0.003; this gate refuses to report a number if either one drifts out of it.
MIN_DEPTH_SD = 0.20


def sha(sents):
    return hashlib.sha1("\n".join(sents).encode()).hexdigest()


def main():
    corpus = json.load(open(CORPUS))["docs"]
    aug, meta, domains, keepsets = cv.load()
    comp_cache = json.load(open(os.path.join(CF, "data", "llm-ranking-cache.json")))
    panel_cache = json.load(open(os.path.join(ROOT, "12-model-panel", "panel-cache.json")))
    read_cache = json.load(open(os.path.join(PV, "published-prompt-cache.json")))

    # POST-HOC ADDITION A-2, added after the pre-registered number was seen and labelled as such
    # in RESULTS.md. Three of the four hostile reviews independently said the raw cell is not
    # comparable across arms because the statistic's ceiling depends on the arm: report
    # cross / self. The denominators are free -- gpt-5.4's second call under the SAME purpose is
    # already cached as the panel's P1 arm, and the paraphrase as P2 -- and computing them on THIS
    # subset is what makes the ratio internally consistent. The pre-registered stop rule in 4 is
    # evaluated on the RAW cross-purpose number and is not affected by anything here.
    rows = {k: [] for k in ("cross_purpose", "human_human", "comp_vs_readers",
                            "read_vs_readers", "rand_vs_comp", "rand_vs_read",
                            "self_same_purpose", "self_paraphrase", "human_self")}
    doms = []
    # POST-HOC A-3, WITHDRAWN 2026-07-31 the same day it was written -- recorded in PILOT-PREREG.md A-2.
    # It scored the dropped documents at the size the reader-purpose arm returned, found +0.145
    # against +0.102, and concluded the exclusion was conservative. A hostile audit showed that is
    # a DOCUMENT-LENGTH artifact: the dropped documents are the long ones (median 299 sentences
    # against 77 for those kept; the drop rate is 1.9% below a budget of 16 and 30.3% above it),
    # and excess rises with length, so a kept document of the same length reads +0.145 too. The
    # comparison never held length fixed. What is kept is the descriptive fact, which is a
    # limitation rather than a defence: the bound is measured on the SHORT documents.
    kept_sents, drop_sents = [], []
    short_comp = short_read = no_readers = missing = 0
    depth = {"comp": [], "read": []}
    spread = {"comp": [], "read": []}

    for di, aud in enumerate(aug):
        if not aud or di >= len(meta) or di >= len(corpus):
            continue
        m = meta[di]
        n = m["n"]
        sents = corpus[di]["sentences"]
        if len(sents) != n:
            missing += 1
            continue
        budget = max(1, int(round(cv.RATIO * n)))
        h = sha(sents)

        comp_full = comp_cache.get(h)
        read_sel = read_cache.get(f"pub:{budget}:{h}")
        if not comp_full or not read_sel:
            missing += 1
            continue

        # PREREG 3: a selection shorter than the budget is excluded, not silently scored.
        comp_full_dedup = list(dict.fromkeys(comp_full))
        comp = comp_full_dedup[:budget]
        read = list(dict.fromkeys(int(x) for x in read_sel if 0 <= int(x) < n))[:budget]
        if len(comp) < budget:
            short_comp += 1
            continue
        if len(read) < budget:
            short_read += 1
            drop_sents.append(n)
            continue

        # readers, size-matched to the same budget, exactly as panel-agreement.py does it
        rnd = random.Random(cv.SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in aud["readerMarks"]]
        qual = [set(rnd.sample(r, budget)) for r in readers if len(r) >= budget]
        if len(qual) < 2:
            no_readers += 1
            continue

        rand = set(random.Random(cv.SEED + di * 7 + 3).sample(range(n), budget))
        sets = {"comp": set(comp), "read": set(read), "rand": rand}
        for tag, ck in (("self", f"gpt-5.4|orig|{h}"), ("para", f"gpt-5.4|para|{h}")):
            r = panel_cache.get(ck)
            if r and len(list(dict.fromkeys(r))[:budget]) == budget:
                sets[tag] = set(list(dict.fromkeys(r))[:budget])

        bnd = tp.bands(m, tp.TOL_PRIMARY)
        qh = [tp.qvec_mc(s, bnd, n, cv.SEED + di * 1000 + i) for i, s in enumerate(qual)]
        qs = {k: tp.qvec_mc(v, bnd, n, cv.SEED + di * 1000 + 500 + j)
              for j, (k, v) in enumerate(sorted(sets.items()))}

        def ex(a, b):
            return tp.excess(sets[a], sets[b], qs[a], qs[b], budget)[0]

        def ex_h(a, i):
            return tp.excess(sets[a], qual[i], qs[a], qh[i], budget)[0]

        for tag in ("comp", "read"):
            spread[tag].append(pstdev([x / max(1, n - 1) for x in sets[tag]]))
        rows["cross_purpose"].append(ex("comp", "read"))
        if "self" in sets:
            rows["self_same_purpose"].append(ex("comp", "self"))
        if "para" in sets:
            rows["self_paraphrase"].append(ex("comp", "para"))
        # a reader against a SECOND independent truncation of themselves: the human ceiling
        hs = []
        for i, r in enumerate([r for r in readers if len(r) >= budget]):
            r2 = set(random.Random(cv.SEED + di * 31 + i).sample(r, budget))
            j = tp.qvec_mc(r2, bnd, n, cv.SEED + di * 1000 + 900 + i)
            hs.append(tp.excess(qual[i], r2, qh[i], j, budget)[0])
        if hs:
            rows["human_self"].append(sum(hs) / len(hs))
        rows["rand_vs_comp"].append(ex("rand", "comp"))
        rows["rand_vs_read"].append(ex("rand", "read"))
        hh = [tp.excess(qual[i], qual[j], qh[i], qh[j], budget)[0]
              for i, j in combinations(range(len(qual)), 2)]
        rows["human_human"].append(sum(hh) / len(hh))
        for tag in ("comp", "read"):
            rows[f"{tag}_vs_readers"].append(
                sum(ex_h(tag, i) for i in range(len(qual))) / len(qual))
            depth[tag].append(sum(x / max(1, n - 1) for x in sets[tag]) / budget)
        doms.append(domains[di])
        kept_sents.append(n)

    nd = len(doms)
    print(f"documents scored: {nd}")
    print(f"  excluded — reader-purpose arm shorter than the budget : {short_read}")
    print(f"  excluded — compression arm shorter than the budget    : {short_comp}")
    print(f"  excluded — fewer than 2 size-matched readers          : {no_readers}")
    print(f"  excluded — not cached in both arms / length mismatch  : {missing}\n")
    if nd < 50:
        print("fewer than 50 documents survive — refusing to report an estimate")
        return

    def B(v):
        e, lo, hi = pc.boot(v, doms)
        return {"est": e, "lo": lo, "hi": hi, "n": len(v)}

    def B2(v):
        # values shorter than doms carry their own index list; never slice doms positionally
        # (HARNESS-DEFECTS.md D-live: panel-agreement.py:189 does exactly that, on 75 of 153 pairs)
        raise AssertionError("a series must carry one value per scored document")

    out = {"prereg": "PILOT-PREREG.md @ 72bd96c01", "nDocs": nd,
           "excluded": {"shortReaderPurpose": short_read, "shortCompression": short_comp,
                        "tooFewReaders": no_readers, "uncached": missing},
           "meanKeptDepth": {k: sum(v) / len(v) for k, v in depth.items()},
           "meanDepthSd": {k: sum(v) / len(v) for k, v in spread.items()},
           "minDepthSd": MIN_DEPTH_SD,
           "stopThreshold": STOP_THRESHOLD}
    for k, v in rows.items():
        out[k] = B(v) if len(v) == nd else (B2(v) if len(v) >= 50 else None)

    print("CALIBRATION — these must read zero, or the pilot is void")
    void = False
    # PREREG AMENDMENT A-1: a concentrated arm scores positive on zero shared information.
    for tag, lbl in (("comp", "compression purpose"), ("read", "reader purpose")):
        sd = out["meanDepthSd"][tag]
        bad = sd < MIN_DEPTH_SD
        void |= bad
        print(f"  depth spread    {lbl:<22}sd {sd:.3f}"
              f"{'   <- CONCENTRATED, null is not calibrated here' if bad else '   (diffuse, ok)'}")
    for k in ("rand_vs_comp", "rand_vs_read"):
        s = out[k]
        bad = abs(s["est"]) > CALIB_TOL
        void |= bad
        print(f"  {k:<16}{s['est']:+.3f} [{s['lo']:+.3f}, {s['hi']:+.3f}]"
              f"{'   <- OUT OF TOLERANCE' if bad else ''}")
    out["calibrationPassed"] = not void

    print("\nON ONE SCALE")
    for k, lbl in (("cross_purpose", "gpt-5.4 compression vs gpt-5.4 reader-purpose"),
                   ("comp_vs_readers", "compression purpose vs human readers"),
                   ("read_vs_readers", "reader purpose vs human readers"),
                   ("human_human", "two human readers  <- the yardstick")):
        s = out[k]
        print(f"  {lbl:<46}{s['est']:+.3f} [{s['lo']:+.3f}, {s['hi']:+.3f}]")
    print(f"\n  mean kept depth   compression {out['meanKeptDepth']['comp']:.3f}   "
          f"reader-purpose {out['meanKeptDepth']['read']:.3f}")

    from statistics import median as _med
    out["keptMedianSents"] = int(_med(kept_sents))
    out["droppedMedianSents"] = int(_med(drop_sents)) if drop_sents else 0
    print("\nWHAT THE EXCLUSION SELECTS (A-3, withdrawn as a defence, kept as a limitation)")
    print(f"  kept    median {out['keptMedianSents']:>4} sentences   n={len(kept_sents)}")
    print(f"  DROPPED median {out['droppedMedianSents']:>4} sentences   n={len(drop_sents)}"
          f"   -> the bound is measured on the SHORT documents")

    print("\nRATIO TO THE ARM'S OWN CEILING (post-hoc, PILOT-PREREG.md A-2)")
    self_e = out["self_same_purpose"]["est"]
    hs_e = out["human_self"]["est"]
    out["ratios"] = {
        "sameModelSamePurpose": 1.0,
        "sameModelParaphrase": out["self_paraphrase"]["est"] / self_e,
        "sameModelDifferentPurpose": out["cross_purpose"]["est"] / self_e,
        "twoHumanReaders": out["human_human"]["est"] / hs_e,
    }
    print(f"  gpt-5.4 vs a fresh call of itself, same purpose  {self_e:+.3f}   ratio 1.00")
    print(f"  gpt-5.4 vs itself, paraphrased instruction       "
          f"{out['self_paraphrase']['est']:+.3f}   ratio "
          f"{out['ratios']['sameModelParaphrase']:.2f}")
    print(f"  gpt-5.4 vs itself, DIFFERENT PURPOSE             "
          f"{out['cross_purpose']['est']:+.3f}   ratio "
          f"{out['ratios']['sameModelDifferentPurpose']:.2f}")
    print(f"  a reader vs a second truncation of themselves    {hs_e:+.3f}   ratio 1.00")
    print(f"  two different readers                            "
          f"{out['human_human']['est']:+.3f}   ratio "
          f"{out['ratios']['twoHumanReaders']:.2f}   <- the human share")

    print("\nPRE-REGISTERED STOP RULE (PILOT-PREREG.md 4)")
    if void:
        print("  VOID — a calibration arm is out of tolerance. The cross-purpose number is not to "
              "be read.")
    elif out["cross_purpose"]["est"] >= STOP_THRESHOLD:
        print(f"  cross-purpose {out['cross_purpose']['est']:+.3f} >= {STOP_THRESHOLD:+.3f}"
              f"  ->  DO NOT SPEND. A purpose-only change would retain at least this much,")
        print("      so purpose cannot deliver the collapse the hypothesis needs.")
    else:
        print(f"  cross-purpose {out['cross_purpose']['est']:+.3f} < {STOP_THRESHOLD:+.3f}"
              f"  ->  NOT a green light. The two arms differ in purpose, system prompt AND")
        print("      output protocol; the last of those has no established sign, so a low value is equally")
        print("      consistent with format mismatch and degradation. Next step is the")
        print("      mismatched-purpose placebo, not the panel.")

    p = os.path.join(HERE, "pilot.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\nwrote {p}")


if __name__ == "__main__":
    main()


==> anc/position-control.py <==
#!/usr/bin/env python3
"""
Does ANY compressor prefer crowd-marked sentences for a reason other than surface form?

THE QUESTION. "Fraction of human highlights preserved" is the natural way to ask whether a
context compressor keeps what readers cared about, and it is what this programme spent four
audit rounds measuring. It is also confounded twice over:

  * crowd marks are FRONT-LOADED, and truncation keeps the front;
  * crowd marks are LONGER (135.1 vs 124.7 characters), and several selectors favour length.

So a compressor can score well on that metric while carrying no information whatsoever about
what readers chose. The only quantity that means anything is the enrichment that SURVIVES
conditioning on those two surface features:

    E = weighted mean over strata of  [ P(kept | marked) - P(kept | unmarked) ]

where a stratum fixes the sentence's depth in the document and its length rank within the
document. Strata containing only one class are skipped; they carry no within-stratum contrast.

WHY BOTH CONTROLS, AND WHY JOINTLY. Either alone is insufficient, and this is measurable:
`lead` looks clean under depth conditioning but survives length conditioning (+0.089), and
`length` looks clean under length conditioning but survives depth conditioning (+0.083). Only
the joint control kills both. A single-factor control here does not just lose power — it
returns a confident false positive.

This computation is EXACT: no question generator, no answerer, no judge, no model call in the
measurement path. It reads the keep sets `fidelity.py` persists. Inference is a by-document
bootstrap clustered by domain, as everywhere else in this programme.

Usage:  python3 position-control.py [fidelity-results.json]
"""

import json
import os
import random
import sys
from collections import defaultdict

BOOT = 3000
SEED = 5
# The reported grid. Deciles alone are the position control; the joint quintile x tercile
# grid is the one the conclusion rests on. Finer joint grids empty out: with a median document
# of ~100 sentences, 5x3 already leaves many strata single-class.
GRIDS = [(10, 1, "depth deciles"), (1, 3, "length terciles"),
         (5, 3, "depth quintile x length tercile")]


def enrichment(meta, kept, dbins, lbins):
    """
    Weighted mean over strata of P(kept|marked) - P(kept|unmarked) for one document.
    Depth = sentence index scaled to [0,1]. Length = rank of character length WITHIN the
    document, scaled to [0,1], so the stratification is invariant to a document's overall
    verbosity and only compares sentences to their own neighbours.
    """
    n = meta["n"]
    if n < 2:
        return None, 0
    marked = set(meta["marked"])
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lrank = {i: r / (n - 1) for r, i in enumerate(order)}
    kept = set(kept)

    buckets = defaultdict(lambda: [0, 0, 0, 0])  # nMarked, nMarkedKept, nUnmarked, nUnmarkedKept
    for i in range(n):
        d = min(dbins - 1, int(i / (n - 1) * dbins))
        l = min(lbins - 1, int(lrank[i] * lbins))
        b = buckets[(d, l)]
        if i in marked:
            b[0] += 1
            b[1] += i in kept
        else:
            b[2] += 1
            b[3] += i in kept

    tot = w = 0.0
    used = 0
    for nm, km, nu, ku in buckets.values():
        if nm == 0 or nu == 0:
            continue
        wt = nm + nu
        tot += wt * (km / nm - ku / nu)
        w += wt
        used += 1
    return (tot / w if w else None), used


def matched(meta, kept, tol_d=0.05, tol_l=0.05):
    """
    THE PRIMARY ESTIMATOR. Nearest-neighbour matching instead of binning.

    Calibration (`control-calibration.py`) showed that coarse strata do not remove the
    confound they are aimed at: on a null whose keep set is driven by position and length with
    marking playing NO role, depth deciles fire 36.5% of the time, length terciles 100%, and
    even the joint 5x3 grid 13% — against a nominal 2.5%. The reason is residual variation
    INSIDE each bin: a bin spanning 10% of the document still contains a position gradient,
    and the keep rule is continuous in that gradient.

    Matching fixes it at the resolution of the confound rather than the resolution of a grid.
    For each marked sentence, take the unmarked sentences of the SAME document lying within
    `tol_d` in relative depth and `tol_l` in within-document length rank, and contrast the
    marked sentence's kept indicator against their mean. A marked sentence with no admissible
    partner contributes nothing, which costs data and buys validity.
    """
    n = meta["n"]
    if n < 2:
        return None, 0
    marked = set(meta["marked"])
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lrank = {i: r / (n - 1) for r, i in enumerate(order)}
    kept = set(kept)
    unmarked = [i for i in range(n) if i not in marked]
    if not unmarked:
        return None, 0

    diffs = []
    for i in marked:
        di, li = i / (n - 1), lrank[i]
        pool = [j for j in unmarked
                if abs(j / (n - 1) - di) <= tol_d and abs(lrank[j] - li) <= tol_l]
        if not pool:
            continue
        diffs.append((1.0 if i in kept else 0.0)
                     - sum(1.0 for j in pool if j in kept) / len(pool))
    if not diffs:
        return None, 0
    return sum(diffs) / len(diffs), len(diffs)


def unconditional(meta, kept):
    n, marked, kept = meta["n"], set(meta["marked"]), set(kept)
    unmarked = [i for i in range(n) if i not in marked]
    if not marked or not unmarked:
        return None
    return (sum(1 for i in marked if i in kept) / len(marked)
            - sum(1 for i in unmarked if i in kept) / len(unmarked))


def boot(vals, clusters, seed=SEED):
    idx = [i for i, v in enumerate(vals) if v is not None]
    if not idx:
        return (float("nan"),) * 3
    groups = defaultdict(list)
    for i in idx:
        groups[clusters[i]].append(i)
    gl = list(groups.values())
    rnd = random.Random(seed)
    draws = []
    for _ in range(BOOT):
        s = n = 0
        for _ in range(len(gl)):
            for i in gl[rnd.randrange(len(gl))]:
                s += vals[i]
                n += 1
        if n:
            draws.append(s / n)
    draws.sort()
    return (sum(vals[i] for i in idx) / len(idx),
            draws[int(0.025 * len(draws))], draws[int(0.975 * len(draws))])


def main():
    # Prefer the un-redacted local artifact when present, fall back to the tracked public one.
    # A fresh clone has only the public file (the raw one is gitignored — see .gitignore for
    # why), and the two give byte-identical output because the estimator uses the domain only
    # as a clustering key and the length only via its within-document rank.
    here = os.path.dirname(os.path.abspath(__file__))
    default = next((c for c in (os.path.join(here, "fidelity-results.json"),
                                os.path.join(here, "fidelity-results-public.json"))
                    if os.path.exists(c)), os.path.join(here, "fidelity-results.json"))
    p = sys.argv[1] if len(sys.argv) > 1 else default
    blob = json.load(open(p))
    keepsets, meta = blob.get("keepSets"), blob.get("sentMeta")
    if not keepsets or not meta:
        print("this artifact predates keep-set persistence — re-run fidelity.py")
        sys.exit(1)
    domains = blob.get("domains") or []
    print(f"{os.path.basename(p)} · {blob['nDocs']} documents · {blob['nDomains']} domains\n")

    out = {}
    for r in [str(x) for x in blob["ratios"]]:
        print(f"### r = {r}")
        header = f"  {'arm':<13}{'uncond':>9}"
        for _, _, lbl in GRIDS:
            header += f"{lbl:>34}"
        print(header)
        for a in keepsets:
            sets = keepsets[a].get(r) or []
            if not sets or all(s is None for s in sets):
                print(f"  {a:<13}   (absent from this run — NOT zero)")
                continue
            un, cl, mat = [], [], []
            conds = {lbl: [] for _, _, lbl in GRIDS}
            strata = {lbl: 0 for _, _, lbl in GRIDS}
            npairs = 0
            for i, ks in enumerate(sets):
                if ks is None or i >= len(meta):
                    continue
                un.append(unconditional(meta[i], ks))
                cl.append(domains[i] if i < len(domains) else str(i))
                mv, mp = matched(meta[i], ks)
                mat.append(mv)
                npairs += mp
                for db, lb, lbl in GRIDS:
                    e, u = enrichment(meta[i], ks, db, lb)
                    conds[lbl].append(e)
                    strata[lbl] += u
            uo, _, _ = boot(un, cl)
            line = f"  {a:<13}{uo:>+9.3f}"
            row = {"uncond": uo}
            for _, _, lbl in GRIDS:
                co, lo, hi = boot(conds[lbl], cl)
                mark = "*" if lo > 0 else (" " if hi >= 0 else "-")
                line += f"{co:>+11.3f} [{lo:+.3f},{hi:+.3f}]{mark}"
                row[lbl] = {"est": co, "lo": lo, "hi": hi, "strata": strata[lbl]}
            mo, mlo, mhi = boot(mat, cl)
            row["matched"] = {"est": mo, "lo": mlo, "hi": mhi, "pairs": npairs}
            print(line)
            print(f"  {'':<13}{'MATCHED (primary):':>9} {mo:+.3f} [{mlo:+.3f}, {mhi:+.3f}]"
                  f"   {npairs} matched marked sentences"
                  f"{'   *' if mlo > 0 else ''}")
            out.setdefault(r, {})[a] = row
        print()

    q = os.path.join(os.path.dirname(os.path.abspath(p)), "position-control.json")
    json.dump({"source": os.path.basename(p), "grids": [g[2] for g in GRIDS],
               "result": out}, open(q, "w"), indent=2)
    print(f"wrote {q}\n")
    print("* = interval excludes zero (enrichment survives that conditioning)")
    print(
        "CALIBRATION: `random` must read zero under every grid, and `lead` must read zero\n"
        "under any grid containing depth — its keep rule IS depth, so a non-zero value there\n"
        "is a bug in this script, not a finding. An arm is evidence about reader selection\n"
        "only if it survives the JOINT grid."
    )


if __name__ == "__main__":
    main()


==> anc/typicality.json <==
{
  "prereg": "PREREG.md @ 77be10899",
  "tolPrimary": 0.1,
  "sweep": {
    "0.05": {
      "nDocs": 90,
      "meanQualReaders": 5.233333333333333,
      "humanHuman": {
        "est": 0.014679400110966054,
        "lo": 0.008611678171394473,
        "hi": 0.021371986673464054
      },
      "humanHumanRaw": {
        "est": 0.2923374188046583,
        "lo": 0.2742835129409885,
        "hi": 0.3149482251115989
      },
      "modelModel": {
        "est": 0.08275094065258139,
        "lo": 0.06774267313867921,
        "hi": 0.09715968716225568
      },
      "modelModelRaw": {
        "est": 0.6229826564316148,
        "lo": 0.5920369860815515,
        "hi": 0.6507149282536359
      },
      "humanModel_llm": {
        "est": 0.013317761594713633,
        "lo": 0.008549089828284085,
        "hi": 0.018543335555354385
      },
      "humanModel_llm_anthropic": {
        "est": 0.01914158091186152,
        "lo": 0.013096745055241105,
        "hi": 0.02530608866332653
      },
      "humanHumanBestPair": {
        "est": 0.06710399442218686,
        "lo": 0.05688448000193913,
        "hi": 0.07761903895327628
      },
      "modelModelMinusHumanHuman": {
        "est": 0.06807154054161532,
        "lo": 0.05334574457939259,
        "hi": 0.08272279601127827
      },
      "modelModelMinusBestHumanPair": {
        "est": 0.015646946230394518,
        "lo": -0.0028817695001214796,
        "hi": 0.03387942762562716
      },
      "typicality_llm": {
        "est": -0.001361638516252422,
        "lo": -0.007323704230440091,
        "hi": 0.00438845928053872
      },
      "typicality_llm_anthropic": {
        "est": 0.004462180800895463,
        "lo": -0.0026295496373215234,
        "hi": 0.011272928809218275
      }
    },
    "0.1": {
      "nDocs": 90,
      "meanQualReaders": 5.233333333333333,
      "humanHuman": {
        "est": 0.04014467208648204,
        "lo": 0.029440548983804393,
        "hi": 0.05244332163214413
      },
      "humanHumanRaw": {
        "est": 0.2923374188046583,
        "lo": 0.2742835129409885,
        "hi": 0.3149482251115989
      },
      "modelModel": {
        "est": 0.20313474139187077,
        "lo": 0.17873657254117992,
        "hi": 0.2243938686341604
      },
      "modelModelRaw": {
        "est": 0.6229826564316148,
        "lo": 0.5920369860815515,
        "hi": 0.6507149282536359
      },
      "humanModel_llm": {
        "est": 0.03223578785326474,
        "lo": 0.02327088047380745,
        "hi": 0.04178489711333971
      },
      "humanModel_llm_anthropic": {
        "est": 0.04156026165886994,
        "lo": 0.03113627966610954,
        "hi": 0.052932708257214856
      },
      "humanHumanBestPair": {
        "est": 0.14637225426727027,
        "lo": 0.12329257712917396,
        "hi": 0.16844701515924507
      },
      "modelModelMinusHumanHuman": {
        "est": 0.16299006930538876,
        "lo": 0.1366787231381798,
        "hi": 0.18545680155965644
      },
      "modelModelMinusBestHumanPair": {
        "est": 0.056762487124600525,
        "lo": 0.020518364385064082,
        "hi": 0.08950711211456017
      },
      "typicality_llm": {
        "est": -0.007908884233217308,
        "lo": -0.021721032264228612,
        "hi": 0.004688159174718864
      },
      "typicality_llm_anthropic": {
        "est": 0.0014155895723878906,
        "lo": -0.012968158721848276,
        "hi": 0.01490096153565078
      }
    },
    "0.2": {
      "nDocs": 90,
      "meanQualReaders": 5.233333333333333,
      "humanHuman": {
        "est": 0.06427355820445534,
        "lo": 0.04995664851797636,
        "hi": 0.0815859595550336
      },
      "humanHumanRaw": {
        "est": 0.2923374188046583,
        "lo": 0.2742835129409885,
        "hi": 0.3149482251115989
      },
      "modelModel": {
        "est": 0.31745487222615293,
        "lo": 0.2870476625042375,
        "hi": 0.34404557455935214
      },
      "modelModelRaw": {
        "est": 0.6229826564316148,
        "lo": 0.5920369860815515,
        "hi": 0.6507149282536359
      },
      "humanModel_llm": {
        "est": 0.05188915119707245,
        "lo": 0.04013720568490462,
        "hi": 0.06432427159639388
      },
      "humanModel_llm_anthropic": {
        "est": 0.062796328766787,
        "lo": 0.04818082895977555,
        "hi": 0.07718480871707381
      },
      "humanHumanBestPair": {
        "est": 0.2094184989501457,
        "lo": 0.17623546270448007,
        "hi": 0.24272792247398461
      },
      "modelModelMinusHumanHuman": {
        "est": 0.25318131402169763,
        "lo": 0.21550733555782584,
        "hi": 0.28651089716360545
      },
      "modelModelMinusBestHumanPair": {
        "est": 0.10803637327600726,
        "lo": 0.05876137634446076,
        "hi": 0.14890186615227355
      },
      "typicality_llm": {
        "est": -0.012384407007382895,
        "lo": -0.031343393033118144,
        "hi": 0.004519228649247272
      },
      "typicality_llm_anthropic": {
        "est": -0.0014772294376683476,
        "lo": -0.01967093721165811,
        "hi": 0.01587796915270394
      }
    }
  },
  "primary": {
    "nDocs": 90,
    "meanQualReaders": 5.233333333333333,
    "humanHuman": {
      "est": 0.04014467208648204,
      "lo": 0.029440548983804393,
      "hi": 0.05244332163214413
    },
    "humanHumanRaw": {
      "est": 0.2923374188046583,
      "lo": 0.2742835129409885,
      "hi": 0.3149482251115989
    },
    "modelModel": {
      "est": 0.20313474139187077,
      "lo": 0.17873657254117992,
      "hi": 0.2243938686341604
    },
    "modelModelRaw": {
      "est": 0.6229826564316148,
      "lo": 0.5920369860815515,
      "hi": 0.6507149282536359
    },
    "humanModel_llm": {
      "est": 0.03223578785326474,
      "lo": 0.02327088047380745,
      "hi": 0.04178489711333971
    },
    "humanModel_llm_anthropic": {
      "est": 0.04156026165886994,
      "lo": 0.03113627966610954,
      "hi": 0.052932708257214856
    },
    "humanHumanBestPair": {
      "est": 0.14637225426727027,
      "lo": 0.12329257712917396,
      "hi": 0.16844701515924507
    },
    "modelModelMinusHumanHuman": {
      "est": 0.16299006930538876,
      "lo": 0.1366787231381798,
      "hi": 0.18545680155965644
    },
    "modelModelMinusBestHumanPair": {
      "est": 0.056762487124600525,
      "lo": 0.020518364385064082,
      "hi": 0.08950711211456017
    },
    "typicality_llm": {
      "est": -0.007908884233217308,
      "lo": -0.021721032264228612,
      "hi": 0.004688159174718864
    },
    "typicality_llm_anthropic": {
      "est": 0.0014155895723878906,
      "lo": -0.012968158721848276,
      "hi": 0.01490096153565078
    }
  }
}

==> anc/typicality.py <==
#!/usr/bin/env python3
"""
Study B of PREREG.md — is a language model a typical reader, and are two models more alike than
two people?

Needs no label and no API. Every quantity is agreement between two size-matched sets of sentences
drawn on the same document, so none of Study A's label machinery applies here.

WHY RAW AGREEMENT IS NOT THE CLAIM. Two readers who both mark early, short sentences agree by
position alone. That is the compression paper's central finding and reporting raw overlap would
repeat exactly the mistake it corrected. Every headline number here is EXCESS agreement: observed
overlap minus the overlap expected when each set is resampled from its own depth-and-length band.

HOW THE EXPECTATION IS COMPUTED, after two corrections. The null resamples each set within its own
depth-and-length bands and asks what overlap that produces by chance. Two earlier versions of it
were wrong and both are documented on `qvec` and `qvec_mc`:

  R7 summed per-element weights where it needed inclusion probabilities, which over-counted and
     made every excess figure too low -- 2.5x too low for the model pair, because model keep sets
     are positionally concentrated.
  R8 let the resampled set COLLAPSE when two elements landed on the same sentence, so clustered
     arms were compared against smaller null sets and got an unearned bonus for clustering. The
     tell was `lead` against `random` scoring +0.053 when two independent selectors must score
     zero.

The null in use is size-preserving and estimated by simulation (`qvec_mc`). Its calibration is
checked by the pairs that MUST be zero: every pair involving the random baseline now lands within
0.004 of zero, and all ten classical-classical pairs sit between -0.010 and +0.014.

Emits `typicality.json`.
"""

import argparse
import importlib.util
import json
import os
import random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")


def _load(name, path):
    s = importlib.util.spec_from_file_location(name, path)
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", os.path.join(CF, "position-control.py"))
cv = _load("cv", os.path.join(HERE, "curve.py"))

SEED = cv.SEED
RATIO = cv.RATIO
MODEL_ARMS = cv.MODEL_ARMS
MODEL_NAMES = cv.MODEL_NAMES
MIN_READERS = 2          # a human-human pair needs two size-matched readers
TOL_SWEEP = [0.05, 0.10, 0.20]
# 0.10 rather than the compression paper's 0.05, because at 0.05 more than a quarter of sentences
# have no permissible replacement but themselves and the null is partly degenerate. Measured in
# audit-r22-numerical-convergence.py, which reports occupancy at every swept tolerance.
TOL_PRIMARY = 0.10


def bands(meta, tol):
    """band(x) = sentences within `tol` relative depth and `tol` within-document length rank of x.

    Includes x itself: the null asks where a mark of this shape COULD have landed, and the observed
    position is one of the places it could have landed.
    """
    n = meta["n"]
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lr = {i: r / (n - 1) for r, i in enumerate(order)}
    out = []
    for x in range(n):
        dx, lx = x / (n - 1), lr[x]
        out.append([y for y in range(n)
                    if abs(y / (n - 1) - dx) <= tol and abs(lr[y] - lx) <= tol])
    return out


MC_SIMS = 1500


def qvec_mc(s, bnd, n, seed, sims=MC_SIMS):
    """Inclusion probabilities under a SIZE-PRESERVING position-matched null. AUDIT R8.

    Both earlier versions let the resampled set collapse: each element was drawn independently
    from its own band, so two elements landing on the same sentence merged and the set came back
    smaller than it went in. Measured, the shrinkage is real and -- fatally -- unequal across arms:

        lead 0.791    gpt-5.4 0.912    claude-opus-5 0.921    reader 0.928    random 0.942

    Expected overlap is computed on those shrunken sets while observed overlap is computed on
    full-size ones, so the more positionally clustered an arm is, the more its expected overlap is
    understated and the more its excess agreement is inflated. That is a bonus paid for clustering,
    which is precisely the thing this null exists to remove. The tell was `lead` against `random`
    scoring +0.053 when two independent selectors must score zero.

    This version draws WITHOUT replacement: elements are visited in a shuffled order and each takes
    a sentence from its band that is not already taken; if a band is exhausted the element keeps its
    own position. The resampled set therefore always has exactly len(s) members, and the profile is
    still matched on depth and length.

    No closed form survives that, so inclusion probabilities are estimated by simulation. They are
    a property of the SET, not of a pair, so each set is simulated once and every pair reuses it.
    """
    cnt = [0] * n
    rnd = random.Random(seed)
    xs = list(s)
    for _ in range(sims):
        rnd.shuffle(xs)
        taken = set()
        for x in xs:
            cand = [y for y in bnd[x] if y not in taken]
            if cand:
                taken.add(rnd.choice(cand))
            else:
                # The band is used up. Falling back to x itself looks harmless and is not: on a
                # tightly clustered set x is often ALREADY taken, so the set silently shrinks --
                # 0.986 of the budget for naive truncation against 0.999 for the models, which is
                # the same clustering bonus this null exists to remove, merely 10x smaller.
                # AUDIT R8's own assertion caught it. Fall back to the nearest untaken sentence by
                # depth instead: size is preserved exactly and the substitute stays as close to the
                # matched band as the document allows.
                free = [y for y in range(n) if y not in taken]
                taken.add(min(free, key=lambda y: abs(y - x)))
        for y in taken:
            cnt[y] += 1
    return [c / sims for c in cnt]


def qvec(s, bnd, n):
    """SUPERSEDED by `qvec_mc` (AUDIT R8). Retained only so the R7 audit can still be reproduced.

    Probability that sentence i appears in the resampled set, under a NON size-preserving null.

    P(i in A') = 1 - product over x in A of (1 - w_x(i)),   w_x(i) = 1(i in band(x)) / |band(x)|

    CORRECTED AFTER AUDIT R7. The first version summed the per-element weights instead of
    combining them as independent chances, which over-counts every sentence two elements could
    both land on and can exceed 1 outright. Measured against a 4,000-draw simulation of the null
    the sum form was off by 0.41 sentences on a reader pair and 0.98 on the model pair; this form
    is off by 0.012 and 0.013.

    The error mattered in a specific way, which is why it was worth chasing. Expected overlap is
    SUBTRACTED, so over-counting it pushed excess agreement DOWN -- and it pushed the model pair
    down 2.5x harder than the reader pair, because model keep sets are positionally concentrated
    and their bands overlap more. The old numbers were therefore understated, and understated most
    for the comparison the paper leads with. Correcting it moves human-human +0.036 -> +0.080,
    model-model +0.194 -> +0.274, and their paired difference +0.157 -> +0.194 [+0.166, +0.217].
    """
    q = [1.0] * n
    for x in s:
        b = bnd[x]
        w = 1.0 / len(b)
        for y in b:
            q[y] *= (1.0 - w)
    return [1.0 - v for v in q]


def excess(a, b, qa, qb, budget):
    """(observed overlap - expected overlap) / budget."""
    obs = len(a & b)
    exp = sum(x * y for x, y in zip(qa, qb))
    return (obs - exp) / budget, obs / budget


def run(tol, quiet=False):
    aug, meta, domains, keepsets = cv.load()
    rows = []
    band_sizes = []
    for di, a in enumerate(aug):
        if not a or di >= len(meta):
            continue
        m = meta[di]
        n = m["n"]
        budget = max(1, int(round(RATIO * n)))
        rnd = random.Random(SEED + di)
        readers = [sorted({j for j in mk if 0 <= j < n}) for mk in a["readerMarks"]]
        # size-match: only readers who marked at least the budget, truncated uniformly to it
        qual = [set(rnd.sample(r, budget)) for r in readers if len(r) >= budget]
        if len(qual) < MIN_READERS:
            continue
        msets = {}
        for arm in MODEL_ARMS:
            s = keepsets.get(arm, {}).get("0.2") or []
            if di < len(s) and s[di]:
                msets[arm] = set(s[di])
        if len(msets) < len(MODEL_ARMS):
            continue

        bnd = bands(m, tol)
        band_sizes.append(sum(len(b) for b in bnd) / n)
        # AUDIT R8: size-preserving null. Estimated once per set, reused by every pair.
        qh = [qvec_mc(s, bnd, n, SEED + di * 1000 + i) for i, s in enumerate(qual)]
        qm = {arm: qvec_mc(s, bnd, n, SEED + di * 1000 + 500 + j)
              for j, (arm, s) in enumerate(msets.items())}

        hh = [excess(qual[i], qual[j], qh[i], qh[j], budget)
              for i, j in combinations(range(len(qual)), 2)]
        mm = excess(msets[MODEL_ARMS[0]], msets[MODEL_ARMS[1]],
                    qm[MODEL_ARMS[0]], qm[MODEL_ARMS[1]], budget)
        hm = {arm: [excess(msets[arm], qual[i], qm[arm], qh[i], budget)
                    for i in range(len(qual))] for arm in MODEL_ARMS}
        if not hh:
            continue

        # "How typical is this agent?" = its mean excess agreement with the human readers.
        # For a reader that mean excludes itself, so a reader and a model are scored the same way:
        # against the other readers, never against themselves.
        typ_readers = []
        for i in range(len(qual)):
            others = [excess(qual[i], qual[j], qh[i], qh[j], budget)[0]
                      for j in range(len(qual)) if j != i]
            if others:
                typ_readers.append(sum(others) / len(others))
        typ_models = {arm: sum(v[0] for v in hm[arm]) / len(hm[arm]) for arm in MODEL_ARMS}

        rows.append({
            "dom": domains[di], "nQual": len(qual), "budget": budget,
            "hh": sum(v[0] for v in hh) / len(hh),
            # The BEST-agreeing reader pair on each document. Comparing the models against the mean
            # reader pair invites the objection that the models are two strong systems while the
            # readers are two arbitrary people; the maximum over pairs answers it, and it is
            # conservative in the readers' favour because a maximum over ~6 pairs is biased upward
            # while the models are one fixed pair with no maximum taken.
            "hhMax": max(v[0] for v in hh),
            "hhRaw": sum(v[1] for v in hh) / len(hh),
            "mm": mm[0], "mmRaw": mm[1],
            "hm": {arm: sum(v[0] for v in hm[arm]) / len(hm[arm]) for arm in MODEL_ARMS},
            "typReaders": sum(typ_readers) / len(typ_readers) if typ_readers else None,
            "typModels": typ_models,
        })

    if not quiet:
        print(f"  {len(rows)} documents with >= {MIN_READERS} size-matched readers"
              f"   mean band size {sum(band_sizes)/len(band_sizes):.1f} sentences")
    return rows


def summarise(rows, quiet=False):
    doms = [r["dom"] for r in rows]
    out = {"nDocs": len(rows), "meanQualReaders": sum(r["nQual"] for r in rows) / len(rows)}
    if len(rows) < 20:
        out["refused"] = f"only {len(rows)} documents"
        return out

    def B(vals):
        e, lo, hi = pc.boot(vals, doms)
        return {"est": e, "lo": lo, "hi": hi}

    out["humanHuman"] = B([r["hh"] for r in rows])
    out["humanHumanRaw"] = B([r["hhRaw"] for r in rows])
    out["modelModel"] = B([r["mm"] for r in rows])
    out["modelModelRaw"] = B([r["mmRaw"] for r in rows])
    for arm in MODEL_ARMS:
        out[f"humanModel_{arm}"] = B([r["hm"][arm] for r in rows])
    # H-B1, paired per document
    out["humanHumanBestPair"] = B([r["hhMax"] for r in rows])
    out["modelModelMinusHumanHuman"] = B([r["mm"] - r["hh"] for r in rows])
    out["modelModelMinusBestHumanPair"] = B([r["mm"] - r["hhMax"] for r in rows])
    # typicality: is the model more or less like the readers than the readers are like each other?
    for arm in MODEL_ARMS:
        out[f"typicality_{arm}"] = B([r["typModels"][arm] - r["typReaders"]
                                      for r in rows if r["typReaders"] is not None])

    if not quiet:
        def p(lbl, d):
            print(f"  {lbl:<34}{d['est']:+.3f} [{d['lo']:+.3f}, {d['hi']:+.3f}]")
        print("\n  RAW agreement (mostly position — not the claim)")
        p("human-human raw", out["humanHumanRaw"])
        p("model-model raw", out["modelModelRaw"])
        print("\n  EXCESS agreement over a position-matched null")
        p("human-human (mean pair)", out["humanHuman"])
        p("human-human (BEST pair on the doc)", out["humanHumanBestPair"])
        p("model-model", out["modelModel"])
        for arm in MODEL_ARMS:
            p(f"human-{MODEL_NAMES[arm]}", out[f"humanModel_{arm}"])
        print("\n  H-B1: are two models more alike than two people? (paired)")
        p("model-model - mean human pair", out["modelModelMinusHumanHuman"])
        p("model-model - BEST human pair", out["modelModelMinusBestHumanPair"])
        d = out["modelModelMinusHumanHuman"]
        v = ("YES — two models agree more than two readers do" if d["lo"] > 0 else
             "NO — two models agree LESS than two readers do" if d["hi"] < 0 else
             "cannot separate them")
        print(f"  -> {v}")
        print("\n  typicality: model's agreement with readers, minus a reader's own (paired)")
        for arm in MODEL_ARMS:
            p(f"{MODEL_NAMES[arm]} - a typical reader", out[f"typicality_{arm}"])
    return out


def main():
    ap = argparse.ArgumentParser()
    ap.parse_args()
    print("STUDY B — is a model a typical reader? are two models more alike than two people?")
    print(f"PRIMARY tolerance {TOL_PRIMARY}\n")
    out = {"prereg": "PREREG.md @ 77be10899", "tolPrimary": TOL_PRIMARY, "sweep": {}}
    rows = run(TOL_PRIMARY)
    out["primary"] = summarise(rows)

    print("\n\nTOLERANCE SENSITIVITY — the band width is a free parameter, so it is swept")
    for tol in TOL_SWEEP:
        rows = run(tol, quiet=True)
        s = summarise(rows, quiet=True)
        out["sweep"][str(tol)] = s
        if "refused" in s:
            print(f"  tol={tol:<5} {s['refused']}")
            continue
        d = s["modelModelMinusHumanHuman"]
        print(f"  tol={tol:<5} n={s['nDocs']:<4} human-human {s['humanHuman']['est']:+.3f}"
              f"   model-model {s['modelModel']['est']:+.3f}"
              f"   difference {d['est']:+.3f} [{d['lo']:+.3f}, {d['hi']:+.3f}]")

    p = os.path.join(HERE, "typicality.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\nwrote {p}")


if __name__ == "__main__":
    main()


==> anc/v2tests.py <==
#!/usr/bin/env python3
"""
The two v2 tests the paper names as its first priorities.

Both were impossible from the committed corpus, which carries aggregate mark counts and no
timestamps. `augment.ts` fetched the two missing fields for the EXISTING 120 documents without
rewriting the corpus, so the keep sets and every published number stay valid.

TEST 1 — PRETRAINING CONTAMINATION. The corpus is deliberately the well-read tail of a platform
that displays crowd highlights on publicly crawled per-URL pages, so a model's pretraining data
plausibly contains both these documents and a rendering of which sentences were marked.
Cross-vendor agreement, which the paper offers as evidence of generality, is also what shared web
pretraining predicts. If the effect is retrieval, it should be LARGER on documents whose marks
predate a model's training cutoff and smaller on documents marked after it. If it is judgement,
recency should not matter. Split by median mark month and by fixed cutoffs.

TEST 2 — THE HUMAN-READER DENOMINATOR. `+0.196` has no interpretable scale without knowing what a
person scores on the same task under the same estimator. A round-2 experiment measured a
single-reader baseline and was withdrawn because the two sides were scored under different rules —
readers contributed however many marks they happened to make while models were asked for exactly
k. The matched estimator removes that asymmetry by construction: every arm is scored as "was this
sentence kept", against comparators matched on depth and length. So the comparison is now
available, and it is the sentence that would make this paper legible: does an off-the-shelf model
match or beat an individual reader at predicting the crowd?

For fairness the reader arm is size-matched like every other arm: a reader's marks are truncated
(or, if too few, the reader is skipped) so the keep set is round(0.2n), and the crowd label is
recomputed EXCLUDING that reader, so nobody predicts their own contribution.

No model calls. Emits `v2tests.json`.
"""

import json
import os
import random
import sys
import importlib.util

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
_s = importlib.util.spec_from_file_location("pc", os.path.join(CF, "position-control.py"))
pc = importlib.util.module_from_spec(_s)
_s.loader.exec_module(pc)

TOL = 0.05
R = 0.20
TOP_Q = 0.15
MIN_MARKS = 2


def matched(meta, kept, marked, tol=TOL):
    """The paper's estimator, with an explicit treatment set so the label can be recomputed."""
    n = meta["n"]
    marked = set(marked)
    if n < 2 or not marked or len(marked) == n:
        return None, 0
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lr = {i: r / (n - 1) for r, i in enumerate(order)}
    kept = set(kept)
    diffs = []
    for x in marked:
        dx, lx = x / (n - 1), lr[x]
        pool = [y for y in range(n) if y not in marked
                and abs(y / (n - 1) - dx) <= tol and abs(lr[y] - lx) <= tol]
        if pool:
            diffs.append((1.0 if x in kept else 0.0)
                         - sum(1.0 for y in pool if y in kept) / len(pool))
    if not diffs:
        return None, 0
    return sum(diffs) / len(diffs), len(diffs)


def label_from(counts, n, exclude_reader_marks=None, rnd=None):
    """Top-q by mark count with >=MIN_MARKS, ties broken by seeded jitter — the production rule.
    If a reader's marks are given, they are removed from the counts first."""
    c = list(counts)
    if exclude_reader_marks:
        for i in exclude_reader_marks:
            if 0 <= i < len(c) and c[i] > 0:
                c[i] -= 1
    elig = [i for i in range(n) if i < len(c) and c[i] >= MIN_MARKS]
    if not elig:
        return []
    k = max(1, int(round(TOP_Q * n)))
    jit = {i: (rnd.random() if rnd else 0.0) * 1e-6 for i in elig}
    return sorted(elig, key=lambda i: -(c[i] + jit[i]))[:k]


def agg(rows):
    e, lo, hi = pc.boot([v for v, _, _ in rows], [d for _, _, d in rows])
    return {"est": e, "lo": lo, "hi": hi,
            "pairs": sum(p for _, p, _ in rows), "docs": len(rows)}


def main():
    aug = json.load(open(os.path.join(HERE, "augment.json")))["docs"]
    fp = next(c for c in (os.path.join(CF, "fidelity-results.json"),
                          os.path.join(CF, "fidelity-results-public.json"))
              if os.path.exists(c))
    blob = json.load(open(fp))
    ks, meta, doms = blob["keepSets"], blob["sentMeta"], blob["domains"]
    corp = json.load(open(os.path.join(
        CF, "data", "corpus-2026-07-29T18-10-48-555Z.json")))["docs"]
    out = {}

    # ---------------------------------------------------------------- TEST 1: contamination
    months = [(i, a["markMonthMedian"]) for i, a in enumerate(aug)
              if a and a.get("markMonthMedian")]
    print(f"TEST 1 — pretraining contamination\n  {len(months)} documents carry mark months")
    if months:
        ms = sorted(m for _, m in months)
        med = ms[len(ms) // 2]
        print(f"  median mark month across documents: {med}"
              f"   range {ms[0]} to {ms[-1]}")
        out["contamination"] = {"medianMonth": med, "range": [ms[0], ms[-1]], "arms": {}}
        for arm in ("llm", "llm_anthropic"):
            sets = ks[arm].get("0.2") or []
            groups = {"marked before median": [], "marked after median": []}
            for i, m in months:
                if i >= len(sets) or sets[i] is None or i >= len(meta):
                    continue
                v, p = matched(meta[i], sets[i], meta[i]["marked"])
                if v is None:
                    continue
                key = "marked before median" if m <= med else "marked after median"
                groups[key].append((v, p, doms[i]))
            row = {}
            for k, rows in groups.items():
                if len(rows) >= 20:
                    row[k] = agg(rows)
                    print(f"  {arm:<14}{k:<22}{row[k]['est']:+.3f} "
                          f"[{row[k]['lo']:+.3f}, {row[k]['hi']:+.3f}]  {row[k]['docs']} docs")
                else:
                    row[k] = {"refused": f"only {len(rows)} documents"}
                    print(f"  {arm:<14}{k:<22}only {len(rows)} documents — REFUSED")
            out["contamination"]["arms"][arm] = row
    else:
        print("  no mark months available — cannot run")
        out["contamination"] = {"skipped": "no mark timestamps in augment.json"}

    # ---------------------------------------------------------------- TEST 2: human denominator
    print("\nTEST 2 — a single human reader, scored by the same estimator")
    rows_h, rows_m, rows_a, skipped = [], [], [], 0
    for i, a in enumerate(aug):
        if not a or i >= len(meta) or i >= len(corp):
            continue
        n = meta[i]["n"]
        counts = corp[i].get("counts") or []
        if len(counts) != n:
            continue
        k = max(1, round(R * n))
        rnd = random.Random(20260729 + i)
        # pick the reader deterministically: the first whose marks can fill the budget
        cands = [rm for rm in a["readerMarks"] if len(rm) >= k]
        if not cands:
            skipped += 1
            continue
        reader = cands[0][:k]
        # label recomputed WITHOUT this reader, so nobody predicts their own marks
        lab = label_from(counts, n, exclude_reader_marks=cands[0], rnd=rnd)
        if not lab:
            skipped += 1
            continue
        vh, ph = matched(meta[i], reader, lab)
        sets = ks["llm"].get("0.2") or []
        sa = ks["llm_anthropic"].get("0.2") or []
        if vh is None or i >= len(sets) or sets[i] is None:
            skipped += 1
            continue
        vm, pm = matched(meta[i], sets[i], lab)
        va, pa = matched(meta[i], sa[i], lab) if i < len(sa) and sa[i] else (None, 0)
        if vm is None:
            skipped += 1
            continue
        rows_h.append((vh, ph, doms[i]))
        rows_m.append((vm, pm, doms[i]))
        if va is not None:
            rows_a.append((va, pa, doms[i]))
    if len(rows_h) >= 20:
        H, M = agg(rows_h), agg(rows_m)
        print(f"  one human reader   {H['est']:+.3f} [{H['lo']:+.3f}, {H['hi']:+.3f}]  {H['docs']} docs")
        print(f"  gpt-5.4 ranking    {M['est']:+.3f} [{M['lo']:+.3f}, {M['hi']:+.3f}]")
        if rows_a:
            A = agg(rows_a)
            print(f"  claude-opus-5      {A['est']:+.3f} [{A['lo']:+.3f}, {A['hi']:+.3f}]")
        # `pc.boot(vals, clusters, seed)` takes ONE value list. Passing model and human lists as
        # two positionals silently pushed the domain list into `seed` and crashed. The paired
        # contrast has to be formed first — which is the same mistake, in the same place, that
        # R5-7 found in the downstream-QA bootstrap: a difference is not paired unless you pair
        # it yourself. rows_m and rows_h are built in lockstep over the same documents, so index
        # i is the same document in both, and the domain is taken from that document.
        assert len(rows_m) == len(rows_h)
        diffs = [m - h for (m, _, _), (h, _, _) in zip(rows_m, rows_h)]
        d, lo, hi = pc.boot(diffs, [dd for _, _, dd in rows_h])
        verdict = ("the model beats a single reader" if lo > 0 else
                   "a single reader beats the model" if hi < 0 else
                   "model and single reader are indistinguishable")
        print(f"  model - human      {d:+.3f} [{lo:+.3f}, {hi:+.3f}]  -> {verdict}")
        out["humanBaseline"] = {"human": H, "llm": M,
                               "llm_anthropic": agg(rows_a) if rows_a else None,
                               "modelMinusHuman": {"est": d, "lo": lo, "hi": hi},
                               "verdict": verdict, "skippedDocs": skipped}
        print(f"  ({skipped} documents skipped: no reader with >= round(0.2n) marks, or no label)")
    else:
        print(f"  only {len(rows_h)} usable documents — REFUSED")
        out["humanBaseline"] = {"refused": f"only {len(rows_h)} usable documents"}

    p = os.path.join(HERE, "v2tests.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\nwrote {p}")


if __name__ == "__main__":
    main()


==> make-numbers.py <==
#!/usr/bin/env python3
"""
Emit `numbers.tex`: every figure the paper cites, as a LaTeX macro read from the artifacts.

`paper.tex` contains no numeric literals for measured quantities. It says \\mmEst, and this file
decides what \\mmEst is by reading the JSON that produced it. Re-run any analysis, re-run this, and
the paper is correct without anyone editing prose.

The reason is empirical rather than tidy-minded. Verifying the first draft by hand found six wrong
figures; the fix was applied by search-and-replace, and the very next verification pass found
eleven more that the replacement had missed, all of them interval bounds inside tables. Hand
maintenance of a hundred numbers across a rewrite does not converge. This does.

Usage: python3 make-numbers.py   (from publish7/)
"""

import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))
R = os.path.join(HERE, "..")


def J(p):
    """Read an artifact by its repository path, or by basename from the tarball's anc/.

    The two layouts are the repository (analysis directories as siblings of publish7/) and the
    arXiv package (every artifact flattened into anc/). Supporting both is what makes this the one
    program a reader who receives the tarball can actually run: none of the analysis scripts can,
    since they resolve paths to the corpus and the ranking caches, which are withheld. Running this
    against the shipped artifacts regenerates numbers.tex in full, which is the check that connects
    every figure in the paper to a file.
    """
    for cand in (os.path.join(R, p), os.path.join(HERE, "anc", os.path.basename(p)),
                 os.path.join(HERE, os.path.basename(p))):
        if os.path.exists(cand):
            return json.load(open(cand))
    raise FileNotFoundError(p)


def main():
    pan = J("12-model-panel/panel-agreement.json")
    typ = J("11-reader-equivalence/typicality.json")["primary"]
    swp = J("11-reader-equivalence/typicality.json")["sweep"]
    alg = J("11-reader-equivalence/algorithm-control.json")
    r5 = J("11-reader-equivalence/audit-r5-truncation-noise.json")
    r7 = J("11-reader-equivalence/audit-r7-excess-closed-form.json")
    r8 = J("11-reader-equivalence/audit-r8-null-size.json")
    chr_ = J("12-model-panel/convergence-character.json")
    cov = J("12-model-panel/panel-coverage.json")
    # The shared-goal bound. Pre-registered in 13-purpose-vs-humanity/PILOT-PREREG.md and computed
    # from rankings that were already cached, so it costs nothing and adds no arm to the panel.
    goal = J("13-purpose-vs-humanity/pilot.json")
    C, G = pan["controls"], pan["groups"]

    out = []

    def m(name, val, fmt="%+.3f"):
        out.append(f"\\newcommand{{\\{name}}}{{{fmt % val}}}")

    def ci(name, d):
        m(name + "Est", d["est"])
        m(name + "Lo", d["lo"])
        m(name + "Hi", d["hi"])

    # headline quantities
    ci("mm", typ["modelModel"])
    ci("hh", typ["humanHuman"])
    ci("hhBest", typ["humanHumanBestPair"])
    ci("selfGpt", C["P1"])
    ci("paraGpt", C["P2"])
    ci("selfFouro", C["R2"])
    ci("routeFouro", C["R1"])
    ci("paraLlama", C["P3"])
    ci("ceiling", r5["selfAgreement"])
    ci("mmMinusHh", typ["modelModelMinusHumanHuman"])
    ci("mmMinusBest", typ["modelModelMinusBestHumanPair"])
    m("mmRaw", typ["modelModelRaw"]["est"] * 100, "%.1f")
    m("hhRaw", typ["humanHumanRaw"]["est"] * 100, "%.1f")
    m("posShare", (typ["modelModelRaw"]["est"] - typ["modelModel"]["est"]) * 100, "%.1f")
    m("readerCeilShare", r5["readerShareOfCeiling"] * 100, "%.0f")
    m("modelCeilShare", r5["modelShareOfCeiling"] * 100, "%.0f")
    m("paraRetain", C["P2"]["est"] / C["P1"]["est"] * 100, "%.0f")
    m("mmOverSelfFouro", typ["modelModel"]["est"] / C["R2"]["est"], "%.1f")
    m("mmOverHh", typ["modelModel"]["est"] / typ["humanHuman"]["est"], "%.1f")

    # groups
    for key, name in (("both closed", "grpClosed"), ("both open", "grpOpen"),
                      ("both frontier", "grpFrontier"), ("both small", "grpSmall"),
                      ("different vendor", "grpDiffVendor"),
                      ("CROSS-EVERYTHING", "grpCross")):
        g = G[key]
        m(name + "N", g["nPairs"], "%d")
        m(name + "Med", g["median"])
        m(name + "Min", g["min"])
        m(name + "Max", g["max"])
    m("crossOverHh", G["CROSS-EVERYTHING"]["median"] / typ["humanHuman"]["est"], "%.1f")

    # panel counts
    m("nPairs", len(pan["pairs"]), "%d")
    m("nAboveHuman", pan["pairsAboveHuman"], "%d")
    m("nDocsPanel", pan["nDocs"], "%d")
    # WHERE THE HEADLINE PAIR SITS. The two incumbents are the 93rd percentile of 153 pairs, so
    # quoting them without the distribution invites a reader to take an unusually high pair as
    # typical. Both go in the abstract.
    _ps = sorted(pan["pairs"], key=lambda x: x["est"])
    _q = lambda f: _ps[int(len(_ps) * f)]["est"]
    m("pairMedian", _q(0.5))
    m("pairPtwentyfive", _q(0.25))
    m("pairPseventyfive", _q(0.75))
    m("pairMax", _ps[-1]["est"])
    _tgt = next(x for x in _ps if {x["a"], x["b"]} == {"A1", "A2"})
    _pct = int(round(100 * _ps.index(_tgt) / len(_ps)))
    _suf = "th" if 11 <= _pct % 100 <= 13 else {1: "st", 2: "nd", 3: "rd"}.get(_pct % 10, "th")
    out.append("\\newcommand{\\headlinePctile}{%d%s}" % (_pct, _suf))
    m("nPairsBelowHuman", sum(1 for x in _ps if x["est"] < typ["humanHuman"]["est"]), "%d")
    m("pairMedianOverHh", _q(0.5) / typ["humanHuman"]["est"], "%.1f")
    top = max(pan["pairs"], key=lambda p: p["est"])
    m("topPairEst", top["est"])
    out.append(f"\\newcommand{{\\topPairName}}{{{top['aName']} / {top['bName']}}}")

    # cross-vendor top, computed here rather than trusted
    # The arm table travels inside panel-agreement.json, so this file imports no analysis code and
    # therefore runs from the arXiv package, where none of that code can resolve its own paths.
    ARMS = pan["arms"]
    cx = [p for p in pan["pairs"] if ARMS[p["a"]]["vendor"] != ARMS[p["b"]]["vendor"]]
    t = max(cx, key=lambda p: p["est"])
    m("topCrossEst", t["est"])
    _cxs = sorted(x["est"] for x in cx)
    m("crossMedian", _cxs[len(_cxs) // 2])
    m("crossMedianOverHh", _cxs[len(_cxs) // 2] / typ["humanHuman"]["est"], "%.1f")
    m("nCrossPairs", len(cx), "%d")
    # prose gets display names, not the machine identifiers the panel is keyed by. An earlier
    # build printed "claude-opus-5 / gemini-3.1-pro" in the abstract.
    DISPLAY = {"gpt-5.4": "GPT-5.4", "claude-opus-5": "Claude Opus 5",
               "gemini-3.1-pro": "Gemini 3.1 Pro", "gemini-3.6-flash": "Gemini 3.6 Flash",
               "gpt-4o": "GPT-4o", "claude-sonnet-4.5": "Claude Sonnet 4.5",
               "gpt-5.4-mini": "GPT-5.4 mini", "claude-haiku-4.5": "Claude Haiku 4.5",
               "llama-3.1-70b": "Llama 3.1 70B", "llama-3.1-8b": "Llama 3.1 8B",
               "mistral-large-2512": "Mistral Large", "qwen-2.5-72b": "Qwen 2.5 72B",
               "deepseek-v3.1": "DeepSeek v3.1", "gemma-3-27b": "Gemma 3 27B",
               "phi-4": "Phi-4", "glm-4.6": "GLM-4.6", "granite-4.1-8b": "Granite 4.1 8B",
               "nemotron-3-super": "Nemotron 3 Super"}
    disp = lambda x: DISPLAY.get(x, x)
    out.append("\\newcommand{\\topCrossName}{%s and %s}"
               % (disp(t["aName"]), disp(t["bName"])))

    # typicality extremes
    ty = sorted(pan["typicality"].items(), key=lambda x: x[1]["est"])
    m("typMin", ty[0][1]["est"])
    m("typMax", ty[-1][1]["est"])
    # typicality is keyed by ARM ID; prose needs the display name, not "D10"
    out.append("\\newcommand{\\typMinName}{%s}" % disp(ARMS[ty[0][0]]["name"]))
    out.append("\\newcommand{\\typMaxName}{%s}" % disp(ARMS[ty[-1][0]]["name"]))
    m("nTypAboveHuman",
      sum(1 for _, v in ty if v["est"] > typ["humanHuman"]["est"]), "%d")

    # classical control
    c = alg["classicalClassical"]
    m("clasN", c["n"], "%d")
    m("clasMed", c["median"])
    m("clasMin", c["min"])
    m("clasMax", c["max"])
    z = [p for p in alg["pairs"] if "random" in (p["a"], p["b"])]
    m("randMaxAbs", max(abs(p["est"]) for p in z), "%.3f")
    m("randN", len(z), "%d")

    # nulls
    m("rSevenSumModel", r7["formulaCheck"]["model-model"]["sumErr"], "%.2f")
    m("rSevenSumHuman", r7["formulaCheck"]["human-human"]["sumErr"], "%.2f")
    m("rSevenInclModel", r7["formulaCheck"]["model-model"]["inclErr"], "%.3f")
    m("rSevenInclHuman", r7["formulaCheck"]["human-human"]["inclErr"], "%.3f")
    m("rSevenSims", r7["sims"], "%d")
    # The paper-VI single-reader figure is computed under THAT paper's null -- the pre-correction
    # one whose two defects are documented above -- so it is labelled as such wherever it appears.
    # Both defects understate excess, which makes it a lower bound on the corrected quantity.
    m("singleReaderPaperSix", J("11-reader-equivalence/audit-r1-truncation.json")["random"]["human"]["est"])
    # the routing contrast is a paired quantity, so it comes from the analysis, not
    # from arithmetic on two point estimates
    if "routingContrast" in pan:
        ci("routing", pan["routingContrast"])
    for k, name in (("lead", "shrinkLead"), ("llm", "shrinkGpt"),
                    ("llm_anthropic", "shrinkOpus"), ("reader", "shrinkReader"),
                    ("random", "shrinkRandom")):
        m(name, r8["arms"][k]["oldNullSizeRatio"], "%.3f")

    # character
    f = chr_["features"]
    for key, name in (("definitional verb", "chrDef"),
                      ("capitalised words mid-sentence", "chrCaps"),
                      ("first person (I/we/our)", "chrFirst"),
                      ("two or more commas", "chrComma")):
        m(name + "Model", f[key]["modelRate"] * 100, "%.1f")
        m(name + "Reader", f[key]["readerRate"] * 100, "%.1f")
        m(name + "Diff", f[key]["diff"])
        m(name + "Lo", f[key]["lo"])
        m(name + "Hi", f[key]["hi"])
    m("chrDocs", chr_["nDocs"], "%d")
    m("chrArms", len(chr_["capableArms"]), "%d")
    m("chrNFeatures", len(chr_["features"]), "%d")
    m("chrNNominal", sum(1 for v in chr_["features"].values()
                         if v["lo"] > 0 or v["hi"] < 0), "%d")
    m("chrNBonf", len(chr_.get("survivingBonferroni", [])), "%d")
    m("chrConnDiff", chr_["features"]["starts with a connective"]["diff"])
    m("chrConnLo", chr_["features"]["starts with a connective"]["lo"])

    # sweep
    for t_, name in (("0.05", "swpLow"), ("0.2", "swpHigh")):
        if t_ in swp:
            m(name + "Hh", swp[t_]["humanHuman"]["est"])
            m(name + "Mm", swp[t_]["modelModel"]["est"])
            m(name + "Diff", swp[t_]["modelModelMinusHumanHuman"]["est"])

    # robustness, R9 and R10
    r9 = J("11-reader-equivalence/audit-r9-zero-base.json")
    r10 = J("11-reader-equivalence/audit-r10-method-dependence.json")
    if "drift" in r9 and "groups" in r9["drift"]:
        d = r9["drift"]
        m("driftCut", d["cut"], "%d")
        m("driftSpanMax", d["spanMax"], "%d")
        m("driftNarrowHh", d["groups"]["narrow span"]["hh"]["est"])
        m("driftWideHh", d["groups"]["wide span"]["hh"]["est"])
        m("driftNarrowMm", d["groups"]["narrow span"]["mm"]["est"])
        m("driftWideMm", d["groups"]["wide span"]["mm"]["est"])
    m("sizeShortGap", r9["size"]["groups"]["short docs"]["gap"]["est"])
    m("sizeLongGap", r9["size"]["groups"]["long docs"]["gap"]["est"])
    m("sizeShortLo", r9["size"]["groups"]["short docs"]["gap"]["lo"])
    m("sizeLongLo", r9["size"]["groups"]["long docs"]["gap"]["lo"])
    m("lodoNDomains", r9["leaveOneDomain"]["nDomains"], "%d")
    m("lodoWorst", abs(r9["leaveOneDomain"]["worstDelta"]), "%.4f")
    m("multRaw", r9["multiplicity"]["raw"], "%d")
    m("multBonf", r9["multiplicity"]["bonferroni"], "%d")
    m("signHigher", r10["signTest"]["modelHigher"], "%d")
    # exponent form: "8e-14" renders as garbage in running text
    _p = r10["signTest"]["p"]
    import math as _math
    _e = int(_math.floor(_math.log10(_p)))
    out.append("\\newcommand{\\signP}{%.1f \\times 10^{%d}}" % (_p / 10 ** _e, _e))
    m("signDocs", r10["signTest"]["nDocs"], "%d")
    ci("unionGap", r10["metric"]["overUnion"])
    for r_, nm in (("0.1", "selLow"), ("0.3", "selHigh")):
        k = f"ratio={r_}"
        if k in r10:
            m(nm + "Hh", r10[k]["human"])
            m(nm + "Mm", r10[k]["model"])
            m(nm + "Gap", r10[k]["gap"]["est"])
            m(nm + "Readers", r10[k]["readersPerDoc"], "%.1f")

    dg = J("12-model-panel/degeneracy.json")["arms"]
    m("degenLlamaEight", dg["llama-3.1-8b"]["identityRankings"], "%d")
    m("degenLlamaEightN", dg["llama-3.1-8b"]["nDocs"], "%d")
    m("degenLlamaEightPct", 100 * dg["llama-3.1-8b"]["identityRankings"]
      / dg["llama-3.1-8b"]["nDocs"], "%.0f")
    m("degenMaxCorr", max(v["indexCorr"] for v in dg.values()), "%.2f")

    # R20: the limitations section said "four arms" and "no frontier arm". Nine arms produce at
    # least one identity ranking and two of those are frontier, so both figures are generated now.
    r20 = J("11-reader-equivalence/audit-r20-literals-and-provenance.json")
    d20 = r20["degeneracy"]
    m("degenArmsAny", d20["armsWithAnyIdentityRanking"], "%d")
    m("degenArmsOften", d20["armsAboveTenPercent"], "%d")
    _fr = d20["frontierArmsWithIdentityRankings"]
    m("degenFrontierN", len(_fr), "%d")
    m("degenFrontierMaxPct", max(
        (100 * int(v.split("/")[0]) / int(v.split("/")[1]) for v in _fr.values()), default=0.0),
      "%.0f")
    m("degenJamba", d20["excludedArms"].get("jamba-large-1.7", 0), "%d")

    # R21: the quantities the pre-registrations fixed and the paper had replaced or dropped
    r21 = J("11-reader-equivalence/audit-r21-prereg-conformance.json")
    m("pairMean", r21["hc1"]["mean"])
    m("pairMeanOverHh", r21["hc1"]["meanOverHh"], "%.1f")
    for k, nm in (("sameCountry", "ctrySame"), ("differentCountry", "ctryDiff")):
        m(nm + "N", r21["hc2"][k]["nPairs"], "%d")
        m(nm + "Med", r21["hc2"][k]["median"])
    # R22: the two numerical choices under everything, and how much room the null actually has
    r22 = J("11-reader-equivalence/audit-r22-numerical-convergence.json")
    m("mcShiftShare", r22["mcShiftAsShareOfInterval"] * 100, "%.1f")
    m("mcLowSims", min(int(k) for k in r22["mcConvergence"]), "%d")
    m("mcHighSims", max(int(k) for k in r22["mcConvergence"]), "%d")
    m("seedN", r22["nSeeds"], "%d")
    m("seedGapMin", r22["seedStability"]["gap"]["min"])
    m("seedGapMax", r22["seedStability"]["gap"]["max"])
    m("seedHhMin", r22["seedStability"]["human"]["min"])
    m("seedHhMax", r22["seedStability"]["human"]["max"])
    m("seedSpanShare", r22["seedSpanAsShareOfInterval"] * 100, "%.0f")
    _bo = r22["bandOccupancy"]
    for t_, nm in (("0.05", "bandLow"), ("0.1", "bandMid"), ("0.2", "bandHigh")):
        if t_ in _bo:
            m(nm + "Median", _bo[t_]["median"], "%d")
            m(nm + "Singleton", _bo[t_]["singletonShare"] * 100, "%.1f")

    # R23: the models put through the readers' truncation procedure
    r23 = J("11-reader-equivalence/audit-r23-procedure-symmetry.json")
    for k, nm in (("humanHuman", "symHh"), ("modelModelSharp", "symSharp"),
                  ("modelModelMatched", "symMatched"), ("modelModelP90", "symPninety"),
                  ("gapSharp", "symGapSharp"), ("gapMatched", "symGapMatched")):
        ci(nm, r23[k])
    m("symRetention", r23["matchedRetention"] * 100, "%.0f")
    m("symLoss", (1 - r23["matchedRetention"]) * 100, "%.0f")
    m("symOvermarkMedian", r23["medianOvermarkRatio"], "%.2f")
    m("symOvermarkHeavy", r23["p90OvermarkRatio"], "%.2f")
    m("symMatchedOverHh", r23["modelModelMatched"]["est"] / r23["humanHuman"]["est"], "%.1f")
    m("symSharpOverHh", r23["modelModelSharp"]["est"] / r23["humanHuman"]["est"], "%.1f")
    m("symNStrata", len(r23["strata"]), "%d")
    m("symStrataPairs", sum(v["nPairs"] for v in r23["strata"].values()), "%d")
    for _i, _k in enumerate(r23["strata"]):
        _nm = "symStr" + "ABCDEF"[_i]
        v = r23["strata"][_k]
        out.append("\\newcommand{\\%sLabel}{%s}" % (_nm, _k.replace("x", "$\\times$")))
        m(_nm + "N", v["nPairs"], "%d")
        m(_nm + "Docs", v["nDocs"], "%d")
        m(_nm + "Doms", v["nDomains"], "%d")
        m(_nm + "Hh", v["human"])
        m(_nm + "Mm", v["model"])
        m(_nm + "Gap", v["gap"])
        m(_nm + "Lo", v["lo"])
        m(_nm + "Hi", v["hi"])

    # R26: the homogeneous-pair table, where a bucket label means one thing, plus the check that
    # which model is blunted to which reader does not matter
    r26 = J("11-reader-equivalence/audit-r26-mirror-choices.json")
    ci("symSwap", r26["assignment"]["paired"])
    for _i, _k in enumerate(r26["homogeneous"]):
        _nm = "homo" + "ABCDEF"[_i]
        v = r26["homogeneous"][_k]
        out.append("\\newcommand{\\%sLabel}{%s}" % (_nm, _k.replace("x", "$\\times$")))
        for _f, _s in (("nPairs", "N"), ("nDocs", "Docs"), ("nDomains", "Doms")):
            m(_nm + _s, v[_f], "%d")
        for _f, _s in (("human", "Hh"), ("model", "Mm"), ("gap", "Gap"),
                       ("lo", "Lo"), ("hi", "Hi")):
            m(_nm + _s, v[_f])
    r27 = J("11-reader-equivalence/audit-r27-ratio-and-asymmetry.json")
    _lo = r27["byRatio"]["0.10"]
    _rf = r27["byRatio"]["0.20"]
    m("ratLowSharp", _lo["gapSharp"])
    m("ratLowBlunt", _lo["gapBlunt"]["est"])
    m("ratRefSharp", _rf["gapSharp"])
    m("ratRefBlunt", _rf["gapBlunt"]["est"])
    m("ratLowModelSharp", _lo["modelSharp"])
    m("ratRefModelSharp", _rf["modelSharp"])
    m("ratSharpWiden", r27["sharpWidening"])
    m("ratBluntWiden", r27["bluntWidening"])
    m("ratAsymShare", r27["shareOfWideningFromAsymmetry"] * 100, "%.0f")

    m("homoNBands", len(r26["homogeneous"]), "%d")
    m("homoTotal", sum(v["nPairs"] for v in r26["homogeneous"].values()), "%d")
    m("homoNPositive", sum(1 for v in r26["homogeneous"].values() if v["lo"] > 0), "%d")

    # DEV-4: arms released after the analysis, reported separately and in no pooled statistic
    d4 = J("12-model-panel/dev4-out-of-sample.json")
    r29 = J("12-model-panel/audit-r29-dev4.json")
    _NEWNAME = {"gpt-5.5": ("osFive", "GPT-5.5"),
                "gpt-5.6-luna": ("osLuna", "GPT-5.6 Luna"),
                "gpt-5.6-sol": ("osSol", "GPT-5.6 Sol"),
                "gpt-5.6-terra": ("osTerra", "GPT-5.6 Terra")}
    for _raw, (_nm, _disp) in _NEWNAME.items():
        ci(_nm, d4["readers"][_raw])
        out.append("\\newcommand{\\%sName}{%s}" % (_nm, _disp))
    m("osNArms", len(_NEWNAME), "%d")
    # the tally is generated, because it drifted twice by hand inside one audit round
    _pk = ("P_A", "P_B", "P_C", "P_D")
    m("osNPred", len(_pk), "%d")
    m("osHeld", sum(1 for k in _pk if d4[k]["holds"]), "%d")
    m("osFailed", sum(1 for k in _pk if not d4[k]["holds"]), "%d")
    m("osDocs", d4["nDocs"], "%d")
    m("osPairMedian", d4["P_A"]["median"])
    m("osPairN", d4["P_A"]["n"], "%d")
    m("osSibMedian", d4["P_B"]["median"])
    m("osSibMax", d4["P_B"]["max"])
    m("osSibPredicted", d4["predictions"]["P_B_median_min"])
    _pe = d4["P_E"]
    m("osSelfMean", _pe["meanSelf"])
    m("osWithinRetain", _pe["withinVendorRetention"] * 100, "%.0f")
    m("osCrossRetain", _pe["crossVendorRetention"] * 100, "%.0f")
    for _r, _tag in zip(sorted(_pe["rows"], key=lambda x: x["arm"]), ("Luna", "Sol", "Terra")):
        m("osSelf" + _tag, _r["self"])
        m("osSelf" + _tag + "Lo", _r["selfLo"])
        m("osSelf" + _tag + "Hi", _r["selfHi"])
    m("osSelfMin", min(r["self"] for r in _pe["rows"]))
    m("osSelfMax", max(r["self"] for r in _pe["rows"]))
    m("osAbovePoint", len(r29["ceiling"]["newAbovePoint"]), "%d")
    m("osClearInterval", len(r29["ceiling"]["newClearInterval"]), "%d")
    m("osPanelAbovePoint", r29["ceiling"]["panelAbovePoint"], "%d")
    m("osScaleWorst", r29["scale"]["worstAbsDiff"], "%.5f")
    m("osMultN", r29["multiplicity"]["nIntervals"], "%d")
    m("osMultBonf", r29["multiplicity"]["aboveZeroBonferroni"], "%d")
    _lad = d4["ladder"]
    m("osLadderReaderMin", min(v["readers"]["est"] for v in _lad.values()))
    m("osLadderReaderMax", max(v["readers"]["est"] for v in _lad.values()))
    _lm = [v["vsGptFiveFour"]["est"] for v in _lad.values() if v["vsGptFiveFour"]]
    m("osLadderMachineMin", min(_lm))
    m("osLadderMachineMax", max(_lm))

    _w = r21["killSelfAgreement"]["worst"][0]
    m("killPairA", _w["a"].replace("gemini-3.1-pro", "Gemini 3.1 Pro"), "%s")
    m("killPairB", _w["b"].replace("gemini-3.6-flash", "Gemini 3.6 Flash"), "%s")
    m("killPairEst", _w["est"])
    m("killPairLo", _w["lo"])
    m("killPairHi", _w["hi"])
    m("killNAbovePoint", r21["killSelfAgreement"]["pairsAbovePoint"], "%d")
    m("killNAboveInterval", r21["killSelfAgreement"]["pairsAboveInterval"], "%d")
    _rest = sorted(v for k, v in d20["rates"].items()
                   if k != "llama-3.1-8b" and v >= 0.10)
    m("degenOftenMinPct", 100 * _rest[0], "%.0f")
    m("degenOftenMaxPct", 100 * _rest[-1], "%.0f")

    cc = r20["corpus"]
    m("corpDocs", cc["nDocs"], "%d")
    m("corpDomains", cc["nDomains"], "%d")
    m("corpMarkSets", "{:,}".format(cc["nMarkSets"]), "%s")
    m("corpMedianReaders", cc["medianReadersPerDoc"], "%.0f")
    m("corpMinReaders", cc["minReadersPerDoc"], "%d")
    m("corpMaxReaders", cc["maxReadersPerDoc"], "%d")
    m("corpSelectionPct", cc["selectionRate"] * 100, "%.1f")

    # R20: the length and depth difference the stratification exists to remove. This lived in a
    # code comment as a hand-typed pair; the depth half of it was wrong by a factor of two.
    _g = chr_["preStratumGap"]
    m("chrLenGap", _g["lengthChars"]["est"], "%.1f")
    m("chrLenGapLo", _g["lengthChars"]["lo"], "%.1f")
    m("chrLenGapHi", _g["lengthChars"]["hi"], "%.1f")
    m("chrDepthGap", -_g["relativeDepth"]["est"], "%.3f")

    # R20: the within-stratum generation cells, previously typed by hand into the prose
    _ws = J("12-model-panel/generation-trend.json")["withinStratum"]
    for lbl, nm, a, b in(("both open", "wsOpen", "2024-2024", "2025-2025"),
                          ("both frontier", "wsFront", "2025-2025", "2026-2026")):
        m(nm + "Early", _ws[lbl][a]["median"])
        m(nm + "Late", _ws[lbl][b]["median"])
        m(nm + "EarlyYear", a.split("-")[0], "%s")
        m(nm + "LateYear", b.split("-")[0], "%s")
    _cells = [c["n"] for v in _ws.values() for c in v.values()]
    m("wsCellMin", min(_cells), "%d")
    m("wsCellMax", max(_cells), "%d")

    gt = J("12-model-panel/generation-trend.json")
    m("genCorr", gt["corrGeneration"], "%.2f")
    m("tierCorr", gt["corrTier"], "%.2f")
    m("readerGenCorr", gt["corrReaderAgreementGeneration"], "%.2f")
    for k, nm in (("modelModel", "trMm"), ("modelReader", "trMr")):
        m(nm + "TwentyFour", gt["trend"][k]["y2024"])
        m(nm + "TwentySix", gt["trend"][k]["y2026"])
        m(nm + "Factor", gt["trend"][k]["factor"], "%.1f")
    m("trMmOverHhTwentyFour", gt["trend"]["modelModelOverHuman"]["y2024"], "%.1f")
    m("trMmOverHhTwentySix", gt["trend"]["modelModelOverHuman"]["y2026"], "%.1f")
    m("trMrOverHhTwentySix", gt["trend"]["modelReaderOverHuman"]["y2026"], "%.1f")
    m("tierSmallSmall", gt["byTier"]["0-0"]["median"])
    m("tierFrontFront", gt["byTier"]["2-2"]["median"])

    r15 = J("11-reader-equivalence/audit-r15-ceiling.json")
    ci("ceilTwoReaders", r15["twoReaders"])
    ci("ceilCentroid", r15["centroid"])
    ci("ceilBestModel", r15["bestModelVsReaders"])
    ci("ceilTwoModels", r15["twoModels"])
    m("ceilDocs", r15["nDocs"], "%d")
    m("ceilSat", r15["ceilingSaturated"])
    m("ceilSatK", r15["ceilingSaturatedK"], "%d")
    for k, nm in (("max", "armMax"), ("third", "armThird"),
                  ("median", "armMedian"), ("incumbent", "armIncumbent")):
        m(nm + "Est", r15["armSelection"][k]["est"])
        m(nm + "Share", r15["shareOfSaturatedCeiling"][k] * 100, "%.0f")
    out.append("\\newcommand{\\armMaxName}{Gemini 3.1 Pro}")
    out.append("\\newcommand{\\armMedianName}{DeepSeek v3.1}")
    m("ceilCurveDocs", r15["ceilingCurveDocs"], "%d")
    m("ceilCurveFirst", r15["ceilingCurveFirst"])
    m("ceilCurveFirstK", r15["ceilingCurveFirstK"], "%d")
    m("ceilSpanTopTwo", r15["ceilingSpanOverTopTwo"], "%.3f")
    m("charDocsN", chr_["nDocs"], "%d")
    m("curveDocsN", J("11-reader-equivalence/curve.json")["asTheyAre"]["nDocs"], "%d")
    m("ceilBestShare", r15["bestModelShareOfCeiling"] * 100, "%.0f")
    # NOT r15["modelModelOverCeiling"]: that field divides by the 3-reader centroid, while the
    # paper says "We take \ceilSat as the ceiling" and puts this figure in a column whose first
    # row defines \ceilSat as 100%. Dividing by the centroid printed 4.0x where 5.2 already
    # printed 3.6x for the same comparison, and inverted the paper's own guarantee that taking
    # the maximum as the ceiling makes every multiple against it the conservative end.
    m("ceilModelOver", r15["twoModels"]["est"] / r15["ceilingSaturated"], "%.1f")
    m("ceilOverPairwise", r15["centroidOverPairwise"], "%.1f")
    out.append("\\newcommand{\\ceilBestArm}{%s}" % r15["bestArm"].replace(
        "gemini-3.1-pro", "Gemini 3.1 Pro"))

    r18 = J("11-reader-equivalence/audit-r18-interpretation.json")
    m("intDocSents", r18["medianSentences"], "%.0f")
    m("intBudget", r18["medianBudget"], "%.0f")
    for k, nm in (("two readers", "intHh"), ("two models", "intMm")):
        m(nm + "Obs", r18["arms"][k]["observed"] * 100, "%.1f")
        m(nm + "Chance", r18["arms"][k]["chance"] * 100, "%.1f")
        m(nm + "Shared", r18["arms"][k]["observedSentences"], "%.1f")
        m(nm + "Extra", r18["arms"][k]["excessSentences"], "%.1f")
    m("intCeilSents", r18["ceilingSentences"], "%.1f")
    m("intBestSents", r18["bestArmSentences"], "%.1f")
    m("intModelOverCeil", r18["modelOverCeilingSentences"], "%.1f")

    # coverage
    jam = next((r for r in cov if r["id"] == "D11"), None)
    if jam:
        m("jambaCov", jam["coverage"], "%d")
    usable = sum(1 for k, v in pan["coverage"].items() if v >= 90 and k in ARMS)
    m("nArms", usable, "%d")
    m("nVendors", len({ARMS[k]["vendor"] for k, v in pan["coverage"].items()
                       if v >= 90 and k in ARMS}), "%d")
    m("nCountries", len({ARMS[k]["country"] for k, v in pan["coverage"].items()
                         if v >= 90 and k in ARMS}), "%d")
    m("nGenerations", len({ARMS[k]["generation"] for k, v in pan["coverage"].items()
                           if v >= 90 and k in ARMS}), "%d")

    # --- the shared-goal bound ----------------------------------------------------------------
    # Limitations previously said the paraphrase controls bound the contribution of specific
    # WORDING and that nothing bounds the contribution of having an instruction. Between those two
    # sits a third thing that can be bounded: a shared GOAL. These macros carry it. Everything is
    # on the same excess scale, recomputed on this subset rather than quoted from the panel, and
    # every quantity is divided by the arm's own agreement with itself so the cells are comparable.
    ci("goalCross", goal["cross_purpose"])
    ci("goalSelf", goal["self_same_purpose"])
    ci("goalHumanHuman", goal["human_human"])
    ci("goalHumanSelf", goal["human_self"])
    m("goalDocs", goal["nDocs"], "%d")
    m("goalRetain", round(100 * goal["ratios"]["sameModelDifferentPurpose"]), "%d")
    m("goalParaRetain", round(100 * goal["ratios"]["sameModelParaphrase"]), "%d")
    m("goalReaderShare", round(100 * goal["ratios"]["twoHumanReaders"]), "%d")
    m("goalShortDropped", goal["excluded"]["shortReaderPurpose"], "%d")
    m("goalFewReaders", goal["excluded"]["tooFewReaders"], "%d")
    ci("goalReadVsReaders", goal["read_vs_readers"])
    ci("goalCompVsReaders", goal["comp_vs_readers"])
    m("goalMedianN", goal["keptMedianSents"], "%d")
    m("goalDroppedMedianN", goal["droppedMedianSents"], "%d")

    import re as _re
    bad = [n for n in _re.findall(r"\\newcommand\{\\([A-Za-z0-9]+)\}", "\n".join(out))
           if not n.isalpha()]
    if bad:
        raise SystemExit("macro names must be letters only (LaTeX splits at the first digit): "
                         + ", ".join(sorted(set(bad))))

    p = os.path.join(HERE, "numbers.tex")
    open(p, "w").write("% GENERATED by make-numbers.py from the analysis artifacts. Do not edit.\n"
                       + "\n".join(sorted(out)) + "\n")
    print(f"wrote {p} — {len(out)} macros")


if __name__ == "__main__":
    main()

